Communication efficient application of sequences of planar rotations to a matrix

We present an efficient algorithm for the application of sequences of planar rotations to a matrix. Applying such sequences efficiently is important in many numerical linear algebra algorithms for eigenvalues. Our algorithm is novel in three main ways. First, we introduce a new kernel that is optimized for register reuse in a novel way. Second, we introduce a blocking and packing scheme that improves the cache efficiency of the algorithm. Finally, we thoroughly analyze the memory operations of the algorithm which leads to important theoretical insights and makes it easier to select good parameters. Numerical experiments show that our algorithm outperforms the state-of-the-art and achieves a flop rate close to the theoretical peak on modern hardware.

==> anc/testresults_francis_6/results_12xnx3_packed.csv <==
n,time,Flops,error
97, 0.000416659, 29.8604,0
121, 0.000619884, 30.1063,0
145, 0.000857368, 30.4739,0
169, 0.00112423, 30.9869,0
193, 0.00143871, 31.1319,0
217, 0.00178067, 31.4417,0
241, 0.00217326, 31.4867,0
265, 0.00261218, 31.4352,0
289, 0.0031022, 31.2825,0
313, 0.00363864, 31.1157,0
337, 0.00419127, 31.1688,0
361, 0.0048058, 31.0665,0
385, 0.00542316, 31.2006,0
409, 0.00609531, 31.23,0
505, 0.00926586, 31.0172,0
601, 0.0129407, 31.2466,0
697, 0.0173781, 31.1432,0
793, 0.0224599, 31.0764,0
889, 0.028103, 31.1228,0
985, 0.0346568, 30.9094,0
1081, 0.0417377, 30.8523,0
1177, 0.0498962, 30.5454,0
1273, 0.058772, 30.2932,0
1369, 0.0690957, 29.7644,0
1465, 0.0793457, 29.6514,0
1561, 0.0922416, 28.9319,0
1657, 0.104348, 28.7946,0
1753, 0.117889, 28.5055,0
1849, 0.13236, 28.2277,0
1945, 0.144816, 28.5318,0
2041, 0.160623, 28.3111,0
2137, 0.17613, 28.2908,0
2233, 0.19407, 28.022,0
2329, 0.212237, 27.8627,0
2425, 0.229873, 27.8792,0
2521, 0.249213, 27.7825,0
2617, 0.270117, 27.613,0
2713, 0.291648, 27.4771,0
2809, 0.312834, 27.4536,0
2905, 0.33712, 27.24,0


==> anc/testresults_francis_6/results_12xnx3_packed_para.csv <==
n,time,Flops,error
97, 0.000130174, 95.5768,0
121, 8.47302e-05, 220.257,0
145, 9.65846e-05, 270.513,0
169, 0.000106651, 326.641,0
193, 0.000118348, 378.458,0
217, 0.000132806, 421.573,0
241, 0.000144251, 474.373,0
265, 0.00015826, 518.859,0
289, 0.000175105, 554.207,0
313, 0.000191773, 590.377,0
337, 0.000342788, 381.101,0
361, 0.000359539, 415.252,0
385, 0.000383726, 440.955,0
409, 0.000405681, 469.227,0
505, 0.000501492, 573.092,0
601, 0.000618332, 653.94,0
697, 0.00105745, 511.806,0
793, 0.00126991, 549.623,0
889, 0.00142359, 614.391,0
985, 0.0016391, 653.544,0
1081, 0.00222715, 578.185,0
1177, 0.00245395, 621.078,0
1273, 0.00278259, 639.832,0
1369, 0.00356173, 577.415,0
1465, 0.00389485, 604.056,0
1561, 0.00667081, 400.06,0
1657, 0.00584098, 514.408,0
1753, 0.00705097, 476.598,0
1849, 0.0142313, 262.535,0
1945, 0.0151201, 273.27,0
2041, 0.0150784, 301.584,0
2137, 0.0122835, 405.655,0
2233, 0.0137587, 395.257,0
2329, 0.0182271, 324.434,0
2425, 0.0179013, 358,0
2521, 0.026572, 260.566,0
2617, 0.0280374, 266.028,0
2713, 0.02474, 323.915,0
2809, 0.0233619, 367.626,0
2905, 0.0283049, 324.436,0


==> anc/testresults_francis_6/results_12xnx3_prepacked.csv <==
n,time,Flops,error
97, 0.000406048, 30.6407,0
121, 0.000597727, 31.2223,0
145, 0.000838348, 31.1653,0
169, 0.00110128, 31.6327,0
193, 0.00140129, 31.9632,0
217, 0.00183091, 30.5789,0
241, 0.00214997, 31.8278,0
265, 0.00251953, 32.5912,0
289, 0.00300174, 32.3294,0
313, 0.00349055, 32.4357,0
337, 0.00401471, 32.5395,0
361, 0.00458824, 32.5396,0
385, 0.00531982, 31.8066,0
409, 0.00587157, 32.42,0
505, 0.00892553, 32.1999,0
601, 0.012487, 32.3818,0
697, 0.0167566, 32.2984,0
793, 0.0215957, 32.3201,0
889, 0.026936, 32.4712,0
985, 0.0329573, 32.5033,0
1081, 0.0397232, 32.417,0
1177, 0.0470387, 32.4009,0
1273, 0.0547824, 32.4994,0
1369, 0.0638475, 32.2111,0
1465, 0.0724259, 32.4843,0
1561, 0.0829372, 32.1776,0
1657, 0.0928497, 32.3603,0
1753, 0.10376, 32.3871,0
1849, 0.115738, 32.2816,0
1945, 0.129067, 32.0133,0
2041, 0.141771, 32.0757,0
2137, 0.154034, 32.3491,0
2233, 0.169227, 32.1357,0
2329, 0.184245, 32.0958,0
2425, 0.198572, 32.2738,0
2521, 0.21439, 32.2951,0
2617, 0.231608, 32.2042,0
2713, 0.248978, 32.1861,0
2809, 0.266441, 32.2339,0
2905, 0.286463, 32.057,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para.csv <==
n,time,Flops,error
97, 9.8378e-05, 126.467,0
121, 8.06375e-05, 231.436,0
145, 9.7268e-05, 268.612,0
169, 0.000118024, 295.164,0
193, 0.00012993, 344.723,0
217, 0.000132041, 424.013,0
241, 0.000154372, 443.271,0
265, 0.000167261, 490.937,0
289, 0.000162878, 595.812,0
313, 0.000179079, 632.229,0
337, 0.000332765, 392.58,0
361, 0.000359177, 415.67,0
385, 0.000372308, 454.478,0
409, 0.000386137, 492.976,0
505, 0.000494304, 581.425,0
601, 0.000608606, 664.391,0
697, 0.000981038, 551.67,0
793, 0.00116503, 599.101,0
889, 0.00130058, 672.504,0
985, 0.0014734, 727.041,0
1081, 0.00208277, 618.265,0
1177, 0.00228366, 667.392,0
1273, 0.00254877, 698.531,0
1369, 0.00322215, 638.267,0
1465, 0.00356378, 660.172,0
1561, 0.00404251, 660.166,0
1657, 0.00432115, 695.334,0
1753, 0.00685854, 489.97,0
1849, 0.00845106, 442.1,0
1945, 0.00940799, 439.186,0
2041, 0.0107964, 421.197,0
2137, 0.0115608, 431.013,0
2233, 0.0112788, 482.164,0
2329, 0.0120242, 491.798,0
2425, 0.0132391, 484.073,0
2521, 0.0138863, 498.602,0
2617, 0.0142583, 523.117,0
2713, 0.0172998, 463.222,0
2809, 0.0174669, 491.697,0
2905, 0.0181986, 504.608,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_1.csv <==
n,time,Flops,error
97, 0.000409825, 30.3584,0
121, 0.000603329, 30.9324,0
145, 0.000846435, 30.8675,0
169, 0.00109844, 31.7146,0
193, 0.00140286, 31.9276,0
217, 0.00173806, 32.2124,0
241, 0.00211099, 32.4154,0
265, 0.00253791, 32.3552,0
289, 0.00302487, 32.0822,0
313, 0.00351945, 32.1694,0
337, 0.00404532, 32.2933,0
361, 0.00462757, 32.263,0
385, 0.00524652, 32.251,0
409, 0.00588908, 32.3237,0
505, 0.00896384, 32.0622,0
601, 0.0125051, 32.3349,0
697, 0.0168321, 32.1534,0
793, 0.021692, 32.1766,0
889, 0.0270748, 32.3047,0
985, 0.0330937, 32.3694,0
1081, 0.0399078, 32.267,0
1177, 0.0473016, 32.2208,0
1273, 0.0550648, 32.3327,0
1369, 0.0640228, 32.1229,0
1465, 0.0728684, 32.2871,0
1561, 0.0833809, 32.0064,0
1657, 0.0932809, 32.2107,0
1753, 0.104379, 32.195,0
1849, 0.116295, 32.127,0
1945, 0.12868, 32.1096,0
2041, 0.142438, 31.9255,0
2137, 0.154889, 32.1705,0
2233, 0.170123, 31.9665,0
2329, 0.185172, 31.9351,0
2425, 0.199851, 32.0672,0
2521, 0.216645, 31.9589,0
2617, 0.232948, 32.0189,0
2713, 0.250415, 32.0014,0
2809, 0.267737, 32.0779,0
2905, 0.288087, 31.8762,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_10.csv <==
n,time,Flops,error
97, 6.2348e-05, 199.551,0
121, 0.000121046, 154.176,0
145, 0.000141228, 185.002,0
169, 0.000165224, 210.844,0
193, 0.000186143, 240.62,0
217, 0.000206798, 270.734,0
241, 0.000340625, 200.892,0
265, 0.000373811, 219.669,0
289, 0.000404934, 239.655,0
313, 0.000440011, 257.308,0
337, 0.000476277, 274.287,0
361, 0.00066958, 222.974,0
385, 0.000718689, 235.437,0
409, 0.000763109, 249.449,0
505, 0.00116959, 245.729,0
601, 0.00166408, 242.988,0
697, 0.0019141, 282.75,0
793, 0.00253888, 274.914,0
889, 0.00323591, 270.293,0
985, 0.00404666, 264.717,0
1081, 0.00499444, 257.828,0
1177, 0.00534406, 285.195,0
1273, 0.00634884, 280.428,0
1369, 0.0077006, 267.07,0
1465, 0.00883761, 266.215,0
1561, 0.010704, 249.321,0
1657, 0.0127248, 236.125,0
1753, 0.0160953, 208.787,0
1849, 0.0169961, 219.828,0
1945, 0.0183763, 224.847,0
2041, 0.0197505, 230.243,0
2137, 0.0211891, 235.162,0
2233, 0.0235297, 231.121,0
2329, 0.0255057, 231.85,0
2425, 0.0275286, 232.8,0
2521, 0.0298458, 231.984,0
2617, 0.0310184, 240.462,0
2713, 0.032454, 246.923,0
2809, 0.0350112, 245.305,0
2905, 0.0378757, 242.455,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_11.csv <==
n,time,Flops,error
97, 6.14581e-05, 202.44,0
121, 0.000121976, 153,0
145, 0.00014221, 183.724,0
169, 0.000164668, 211.556,0
193, 0.00018576, 241.116,0
217, 0.000206069, 271.692,0
241, 0.000227363, 300.967,0
265, 0.000367652, 223.349,0
289, 0.000404514, 239.904,0
313, 0.000434484, 260.582,0
337, 0.000467931, 279.18,0
361, 0.000501475, 297.72,0
385, 0.000709604, 238.451,0
409, 0.000752749, 252.882,0
505, 0.000934917, 307.408,0
601, 0.0013756, 293.946,0
697, 0.0019535, 277.046,0
793, 0.0025529, 273.404,0
889, 0.00283837, 308.15,0
985, 0.00359533, 297.948,0
1081, 0.00444723, 289.552,0
1177, 0.00538689, 282.927,0
1273, 0.0057798, 308.037,0
1369, 0.00755407, 272.25,0
1465, 0.00811973, 289.752,0
1561, 0.00937379, 284.7,0
1657, 0.0120954, 248.413,0
1753, 0.0150658, 223.053,0
1849, 0.0160858, 232.268,0
1945, 0.0173179, 238.589,0
2041, 0.0183747, 247.482,0
2137, 0.0201945, 246.743,0
2233, 0.0222627, 244.275,0
2329, 0.0238403, 248.046,0
2425, 0.025625, 250.095,0
2521, 0.027758, 249.432,0
2617, 0.0293446, 254.177,0
2713, 0.0301271, 265.994,0
2809, 0.0337578, 254.413,0
2905, 0.0377361, 243.352,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_12.csv <==
n,time,Flops,error
97, 6.65089e-05, 187.067,0
121, 8.3276e-05, 224.103,0
145, 0.000143135, 182.536,0
169, 0.000164018, 212.394,0
193, 0.00018608, 240.702,0
217, 0.000208291, 268.793,0
241, 0.000227696, 300.527,0
265, 0.000250744, 327.484,0
289, 0.000405293, 239.443,0
313, 0.000438021, 258.477,0
337, 0.000477725, 273.456,0
361, 0.000501779, 297.54,0
385, 0.00053602, 315.671,0
409, 0.000570379, 333.737,0
505, 0.000939173, 306.015,0
601, 0.0013799, 293.031,0
697, 0.00160693, 336.798,0
793, 0.00218483, 319.463,0
889, 0.00285275, 306.597,0
985, 0.00313948, 341.21,0
1081, 0.00395358, 325.706,0
1177, 0.00488628, 311.914,0
1273, 0.00540224, 329.566,0
1369, 0.00632097, 325.361,0
1465, 0.00814279, 288.931,0
1561, 0.00874774, 305.076,0
1657, 0.0112508, 267.062,0
1753, 0.0142879, 235.197,0
1849, 0.0148995, 250.761,0
1945, 0.0165606, 249.499,0
2041, 0.0179209, 253.749,0
2137, 0.0192031, 259.482,0
2233, 0.0208393, 260.96,0
2329, 0.0225869, 261.811,0
2425, 0.022484, 285.033,0
2521, 0.0250259, 276.664,0
2617, 0.0268698, 277.588,0
2713, 0.0296416, 270.351,0
2809, 0.03255, 263.854,0
2905, 0.0335555, 273.671,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_13.csv <==
n,time,Flops,error
97, 6.20816e-05, 200.407,0
121, 8.46462e-05, 220.475,0
145, 0.000143136, 182.535,0
169, 0.000165956, 209.913,0
193, 0.00018737, 239.044,0
217, 0.000207877, 269.329,0
241, 0.0002331, 293.56,0
265, 0.000254466, 322.694,0
289, 0.000279058, 347.758,0
313, 0.00043876, 258.042,0
337, 0.000472414, 276.53,0
361, 0.000502675, 297.009,0
385, 0.000536326, 315.49,0
409, 0.000570607, 333.604,0
505, 0.000941878, 305.136,0
601, 0.00111042, 364.143,0
697, 0.00160895, 336.375,0
793, 0.00221008, 315.814,0
889, 0.00243611, 359.033,0
985, 0.00316016, 338.977,0
1081, 0.00675097, 190.744,0
1177, 0.00432172, 352.66,0
1273, 0.00524408, 339.505,0
1369, 0.00580628, 354.202,0
1465, 0.00684163, 343.881,0
1561, 0.00915331, 291.558,0
1657, 0.0100851, 297.929,0
1753, 0.0132791, 253.064,0
1849, 0.0138568, 269.63,0
1945, 0.016356, 252.62,0
2041, 0.0168224, 270.318,0
2137, 0.0173599, 287.032,0
2233, 0.0196738, 276.419,0
2329, 0.0308994, 191.379,0
2425, 0.022261, 287.887,0
2521, 0.0236917, 292.243,0
2617, 0.0245489, 303.832,0
2713, 0.0271793, 294.843,0
2809, 0.0289469, 296.696,0
2905, 0.0298135, 308.02,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_14.csv <==
n,time,Flops,error
97, 6.69857e-05, 185.735,0
121, 8.56804e-05, 217.814,0
145, 9.24446e-05, 282.627,0
169, 0.00016576, 210.162,0
193, 0.000187327, 239.099,0
217, 0.000207627, 269.652,0
241, 0.000228346, 299.671,0
265, 0.000251924, 325.95,0
289, 0.000275076, 352.792,0
313, 0.000295778, 382.782,0
337, 0.000471639, 276.985,0
361, 0.000500665, 298.202,0
385, 0.000536559, 315.353,0
409, 0.000565906, 336.375,0
505, 0.000957326, 300.212,0
601, 0.00110782, 364.999,0
697, 0.0016012, 338.003,0
793, 0.00181859, 383.799,0
889, 0.00245389, 356.432,0
985, 0.00269683, 397.215,0
1081, 0.00346919, 371.183,0
1177, 0.00435228, 350.184,0
1273, 0.0046497, 382.905,0
1369, 0.0056511, 363.929,0
1465, 0.00598811, 392.896,0
1561, 0.0080189, 332.804,0
1657, 0.00957273, 313.875,0
1753, 0.0123854, 271.326,0
1849, 0.0137941, 270.856,0
1945, 0.0142878, 289.187,0
2041, 0.0159302, 285.458,0
2137, 0.0164316, 303.249,0
2233, 0.0178961, 303.878,0
2329, 0.0189596, 311.9,0
2425, 0.0210096, 305.035,0
2521, 0.0229538, 301.639,0
2617, 0.0233699, 319.16,0
2713, 0.0251014, 319.251,0
2809, 0.0260699, 329.439,0
2905, 0.0287104, 319.854,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_15.csv <==
n,time,Flops,error
97, 6.5682e-05, 189.422,0
121, 7.64121e-05, 244.234,0
145, 0.000106147, 246.144,0
169, 0.00016399, 212.431,0
193, 0.000189134, 236.815,0
217, 0.000208788, 268.153,0
241, 0.0002335, 293.057,0
265, 0.000257595, 318.774,0
289, 0.000276057, 351.538,0
313, 0.000298821, 378.884,0
337, 0.00032209, 405.591,0
361, 0.000506412, 294.817,0
385, 0.000537201, 314.977,0
409, 0.000568627, 334.765,0
505, 0.000705722, 407.244,0
601, 0.00110313, 366.551,0
697, 0.00128342, 421.693,0
793, 0.00184771, 377.751,0
889, 0.00401151, 218.034,0
985, 0.00270938, 395.376,0
1081, 0.00348193, 369.825,0
1177, 0.0037813, 403.061,0
1273, 0.00466067, 382.003,0
1369, 0.00511803, 401.833,0
1465, 0.00603279, 389.986,0
1561, 0.00656529, 406.49,0
1657, 0.00943027, 318.617,0
1753, 0.011104, 302.638,0
1849, 0.0134768, 277.233,0
1945, 0.0134846, 306.414,0
2041, 0.0152964, 297.285,0
2137, 0.0156957, 317.466,0
2233, 0.0171014, 317.999,0
2329, 0.0266726, 221.707,0
2425, 0.0199314, 321.536,0
2521, 0.0215545, 321.221,0
2617, 0.0226836, 328.817,0
2713, 0.0245015, 327.067,0
2809, 0.0251316, 341.739,0
2905, 0.0274587, 334.435,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_16.csv <==
n,time,Flops,error
97, 6.79654e-05, 183.058,0
121, 8.55074e-05, 218.255,0
145, 9.57603e-05, 272.841,0
169, 0.000109636, 317.746,0
193, 0.000187742, 238.571,0
217, 0.000209888, 266.748,0
241, 0.000229821, 297.748,0
265, 0.000253802, 323.538,0
289, 0.000276361, 351.151,0
313, 0.000297717, 380.289,0
337, 0.000322607, 404.941,0
361, 0.00034308, 435.173,0
385, 0.000542839, 311.705,0
409, 0.000571899, 332.85,0
505, 0.000708151, 405.847,0
601, 0.00110615, 365.548,0
697, 0.00128995, 419.56,0
793, 0.00185326, 376.619,0
889, 0.00203755, 429.262,0
985, 0.0027457, 390.145,0
1081, 0.00298184, 431.849,0
1177, 0.00378752, 402.399,0
1273, 0.0040809, 436.275,0
1369, 0.00505133, 407.14,0
1465, 0.00559864, 420.228,0
1561, 0.00668848, 399.003,0
1657, 0.00875247, 343.291,0
1753, 0.0107397, 312.902,0
1849, 0.0124726, 299.554,0
1945, 0.0133397, 309.741,0
2041, 0.0140907, 322.723,0
2137, 0.0158168, 315.037,0
2233, 0.0161221, 337.315,0
2329, 0.0177374, 333.39,0
2425, 0.0184006, 348.286,0
2521, 0.020738, 333.868,0
2617, 0.0233914, 318.867,0
2713, 0.023499, 341.02,0
2809, 0.0239303, 358.894,0
2905, 0.026408, 347.741,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_17.csv <==
n,time,Flops,error
97, 6.93512e-05, 179.4,0
121, 8.089e-05, 230.713,0
145, 9.74359e-05, 268.149,0
169, 0.000110075, 316.48,0
193, 0.000187154, 239.32,0
217, 0.000215906, 259.313,0
241, 0.000237181, 288.509,0
265, 0.000261641, 313.844,0
289, 0.000279365, 347.375,0
313, 0.000299689, 377.787,0
337, 0.000326552, 400.049,0
361, 0.000347668, 429.43,0
385, 0.000366359, 461.857,0
409, 0.000569404, 334.308,0
505, 0.000711145, 404.138,0
601, 0.00164533, 245.758,0
697, 0.00128704, 420.508,0
793, 0.00146917, 475.079,0
889, 0.00205305, 426.022,0
985, 0.00225492, 475.059,0
1081, 0.00298364, 431.588,0
1177, 0.00323184, 471.588,0
1273, 0.00413846, 430.206,0
1369, 0.00440723, 466.642,0
1465, 0.00536878, 438.22,0
1561, 0.00588823, 453.23,0
1657, 0.00699303, 429.663,0
1753, 0.00960022, 350.042,0
1849, 0.0122841, 304.151,0
1945, 0.0128383, 321.838,0
2041, 0.0142818, 318.404,0
2137, 0.0145993, 341.309,0
2233, 0.0219066, 248.246,0
2329, 0.0169355, 349.177,0
2425, 0.0173834, 368.666,0
2521, 0.0190822, 362.839,0
2617, 0.020143, 370.29,0
2713, 0.0217166, 369.01,0
2809, 0.0230404, 372.755,0
2905, 0.0245983, 373.325,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_18.csv <==
n,time,Flops,error
97, 6.34759e-05, 196.005,0
121, 7.4933e-05, 249.055,0
145, 9.59362e-05, 272.341,0
169, 0.00010704, 325.452,0
193, 0.000122001, 367.127,0
217, 0.000209236, 267.579,0
241, 0.000227927, 300.223,0
265, 0.000255097, 321.895,0
289, 0.000276304, 351.224,0
313, 0.000297486, 380.584,0
337, 0.000320596, 407.481,0
361, 0.000345771, 431.786,0
385, 0.000367027, 461.017,0
409, 0.000384817, 494.668,0
505, 0.000710942, 404.254,0
601, 0.000842192, 480.119,0
697, 0.00129391, 418.275,0
793, 0.00147325, 473.766,0
889, 0.00209792, 416.91,0
985, 0.00227757, 470.335,0
1081, 0.00298693, 431.113,0
1177, 0.00324222, 470.078,0
1273, 0.00355525, 500.779,0
1369, 0.00441981, 465.313,0
1465, 0.0046704, 503.748,0
1561, 0.00653099, 408.624,0
1657, 0.00739649, 406.226,0
1753, 0.00964444, 348.436,0
1849, 0.0114217, 327.115,0
1945, 0.0130974, 315.472,0
2041, 0.0134332, 338.52,0
2137, 0.01355, 367.738,0
2233, 0.0167621, 324.435,0
2329, 0.0159362, 371.074,0
2425, 0.0173691, 368.97,0
2521, 0.0176991, 391.192,0
2617, 0.0196657, 379.277,0
2713, 0.0208893, 383.623,0
2809, 0.022443, 382.677,0
2905, 0.0241707, 379.929,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_19.csv <==
n,time,Flops,error
97, 6.86801e-05, 181.153,0
121, 8.02444e-05, 232.57,0
145, 9.51823e-05, 274.498,0
169, 0.000108738, 320.371,0
193, 0.00011415, 392.378,0
217, 0.000208142, 268.986,0
241, 0.000228131, 299.953,0
265, 0.000253564, 323.841,0
289, 0.000281833, 344.333,0
313, 0.000303205, 373.406,0
337, 0.000323069, 404.362,0
361, 0.000348663, 428.205,0
385, 0.000375836, 450.212,0
409, 0.000391805, 485.845,0
505, 0.000711875, 403.724,0
601, 0.000839834, 481.467,0
697, 0.00129542, 417.787,0
793, 0.00147501, 473.199,0
889, 0.00168285, 519.74,0
985, 0.00227807, 470.231,0
1081, 0.00248132, 518.96,0
1177, 0.00326021, 467.484,0
1273, 0.00352139, 505.594,0
1369, 0.0044306, 464.18,0
1465, 0.00542499, 433.679,0
1561, 0.00513039, 520.18,0
1657, 0.00773753, 388.321,0
1753, 0.00887993, 378.435,0
1849, 0.0113749, 328.463,0
1945, 0.0119348, 346.202,0
2041, 0.0163984, 277.308,0
2137, 0.0133193, 374.109,0
2233, 0.0152282, 357.116,0
2329, 0.0156523, 377.803,0
2425, 0.0161249, 397.44,0
2521, 0.0177163, 390.812,0
2617, 0.0186539, 399.848,0
2713, 0.0189805, 422.204,0
2809, 0.0229415, 374.362,0
2905, 0.0216207, 424.739,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_2.csv <==
n,time,Flops,error
97, 0.000207812, 59.8695,0
121, 0.000304105, 61.3683,0
145, 0.000429892, 60.7765,0
169, 0.000554508, 62.8241,0
193, 0.00071191, 62.9149,0
217, 0.000870374, 64.3254,0
241, 0.00107602, 63.5946,0
265, 0.00128709, 63.7985,0
289, 0.00152716, 63.5457,0
313, 0.00176787, 64.0425,0
337, 0.00203526, 64.1868,0
361, 0.00232314, 64.2661,0
385, 0.00264364, 64.0048,0
409, 0.00295531, 64.4117,0
505, 0.00448014, 64.15,0
601, 0.00625758, 64.618,0
697, 0.00841139, 64.3424,0
793, 0.0108648, 64.2418,0
889, 0.0135388, 64.6027,0
985, 0.0165622, 64.6786,0
1081, 0.0200578, 64.1997,0
1177, 0.023701, 64.3051,0
1273, 0.0276249, 64.4488,0
1369, 0.0321602, 63.9485,0
1465, 0.0366408, 64.2101,0
1561, 0.0417309, 63.9508,0
1657, 0.0482181, 62.3136,0
1753, 0.0537712, 62.4958,0
1849, 0.06137, 60.8802,0
1945, 0.0667539, 61.8968,0
2041, 0.0741358, 61.3388,0
2137, 0.0807216, 61.729,0
2233, 0.0877534, 61.9717,0
2329, 0.0955233, 61.9063,0
2425, 0.102798, 62.3425,0
2521, 0.110471, 62.6746,0
2617, 0.119014, 62.671,0
2713, 0.131834, 60.7859,0
2809, 0.136601, 62.8722,0
2905, 0.146807, 62.5527,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_20.csv <==
n,time,Flops,error
97, 7.14436e-05, 174.146,0
121, 8.4172e-05, 221.718,0
145, 9.77328e-05, 267.335,0
169, 0.000109496, 318.152,0
193, 0.000126358, 354.468,0
217, 0.000126115, 443.937,0
241, 0.000230359, 297.053,0
265, 0.000252371, 325.372,0
289, 0.000276418, 351.079,0
313, 0.000297907, 380.047,0
337, 0.00032024, 407.934,0
361, 0.000346947, 430.323,0
385, 0.000366025, 462.28,0
409, 0.000384781, 494.713,0
505, 0.000708011, 405.927,0
601, 0.000843236, 479.524,0
697, 0.000979271, 552.666,0
793, 0.00146961, 474.937,0
889, 0.00163944, 533.501,0
985, 0.00232442, 460.856,0
1081, 0.00249889, 515.311,0
1177, 0.00270886, 562.634,0
1273, 0.00351896, 505.942,0
1369, 0.00379338, 542.154,0
1465, 0.0050279, 467.93,0
1561, 0.0052093, 512.3,0
1657, 0.00677215, 443.677,0
1753, 0.00956701, 351.257,0
1849, 0.0108997, 342.781,0
1945, 0.0115537, 357.622,0
2041, 0.0126909, 358.319,0
2137, 0.0125975, 395.544,0
2233, 0.0155619, 349.458,0
2329, 0.0145536, 406.325,0
2425, 0.016096, 398.153,0
2521, 0.0169866, 407.601,0
2617, 0.0172704, 431.88,0
2713, 0.0191019, 419.521,0
2809, 0.0203277, 422.499,0
2905, 0.02288, 401.361,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_21.csv <==
n,time,Flops,error
97, 6.46267e-05, 192.515,0
121, 7.75867e-05, 240.536,0
145, 9.66157e-05, 270.426,0
169, 0.000109792, 317.296,0
193, 0.00013338, 335.806,0
217, 0.000127351, 439.629,0
241, 0.000228439, 299.55,0
265, 0.00025251, 325.193,0
289, 0.000278618, 348.307,0
313, 0.000297608, 380.428,0
337, 0.000318688, 409.921,0
361, 0.000344495, 433.386,0
385, 0.000363852, 465.04,0
409, 0.000383841, 495.925,0
505, 0.000707179, 406.405,0
601, 0.000837221, 482.969,0
697, 0.000970916, 557.422,0
793, 0.00147183, 474.221,0
889, 0.00164131, 532.894,0
985, 0.0018103, 591.736,0
1081, 0.00250417, 514.225,0
1177, 0.0027251, 559.281,0
1273, 0.00351655, 506.29,0
1369, 0.00379415, 542.045,0
1465, 0.00411763, 571.373,0
1561, 0.00531767, 501.859,0
1657, 0.00665939, 451.189,0
1753, 0.0111912, 300.279,0
1849, 0.0104629, 357.093,0
1945, 0.011069, 373.282,0
2041, 0.0124136, 366.326,0
2137, 0.0132507, 376.046,0
2233, 0.0140083, 388.213,0
2329, 0.0152333, 388.196,0
2425, 0.0170854, 375.096,0
2521, 0.0186164, 371.917,0
2617, 0.0192177, 388.119,0
2713, 0.017759, 451.243,0
2809, 0.0220045, 390.304,0
2905, 0.0207711, 442.112,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_22.csv <==
n,time,Flops,error
97, 7.03075e-05, 176.96,0
121, 7.9456e-05, 234.877,0
145, 0.000105047, 248.72,0
169, 0.000116452, 299.15,0
193, 0.000133781, 334.798,0
217, 0.000135394, 413.513,0
241, 0.000139952, 488.945,0
265, 0.000253862, 323.461,0
289, 0.000275883, 351.759,0
313, 0.000299915, 377.502,0
337, 0.000319981, 408.264,0
361, 0.000369056, 404.543,0
385, 0.000382978, 441.816,0
409, 0.000410067, 464.208,0
505, 0.000491553, 584.68,0
601, 0.000882641, 458.116,0
697, 0.000991016, 546.116,0
793, 0.0015745, 443.3,0
889, 0.00176657, 495.108,0
985, 0.00202407, 529.241,0
1081, 0.00254213, 506.545,0
1177, 0.00272494, 559.315,0
1273, 0.00291927, 609.876,0
1369, 0.00380316, 540.76,0
1465, 0.00404623, 581.456,0
1561, 0.00539472, 494.692,0
1657, 0.00692322, 433.996,0
1753, 0.0083197, 403.918,0
1849, 0.0105194, 355.172,0
1945, 0.011142, 370.836,0
2041, 0.0119485, 380.585,0
2137, 0.0132243, 376.797,0
2233, 0.013183, 412.516,0
2329, 0.0137222, 430.945,0
2425, 0.0155894, 411.093,0
2521, 0.0165382, 418.652,0
2617, 0.0160571, 464.514,0
2713, 0.018125, 442.131,0
2809, 0.0194991, 440.453,0
2905, 0.0219077, 419.175,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_23.csv <==
n,time,Flops,error
97, 6.60869e-05, 188.261,0
121, 7.87099e-05, 237.104,0
145, 9.85742e-05, 265.053,0
169, 0.000114404, 304.504,0
193, 0.000131836, 339.739,0
217, 0.000132144, 423.684,0
241, 0.000138671, 493.461,0
265, 0.000251182, 326.913,0
289, 0.000278263, 348.751,0
313, 0.00029928, 378.304,0
337, 0.000322268, 405.367,0
361, 0.000344802, 432.999,0
385, 0.000366347, 461.873,0
409, 0.0003857, 493.535,0
505, 0.000487616, 589.4,0
601, 0.000846502, 477.674,0
697, 0.000985158, 549.363,0
793, 0.00112745, 619.076,0
889, 0.00167133, 523.323,0
985, 0.00183395, 584.107,0
1081, 0.00202694, 635.294,0
1177, 0.00274101, 556.034,0
1273, 0.00296844, 599.774,0
1369, 0.00611245, 336.46,0
1465, 0.00404306, 581.912,0
1561, 0.00457062, 583.887,0
1657, 0.0066877, 449.279,0
1753, 0.00772406, 435.066,0
1849, 0.0102622, 364.074,0
1945, 0.0112092, 368.613,0
2041, 0.0113629, 400.197,0
2137, 0.0116977, 425.97,0
2233, 0.0132308, 411.029,0
2329, 0.0134, 441.306,0
2425, 0.0141221, 453.804,0
2521, 0.0156948, 441.149,0
2617, 0.0171076, 435.989,0
2713, 0.0183277, 437.241,0
2809, 0.0195397, 439.538,0
2905, 0.020069, 457.578,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_24.csv <==
n,time,Flops,error
97, 7.05088e-05, 176.455,0
121, 8.5533e-05, 218.189,0
145, 8.97973e-05, 290.959,0
169, 0.000101514, 343.168,0
193, 0.000114352, 391.684,0
217, 0.000124766, 448.736,0
241, 0.000138482, 494.134,0
265, 0.000152198, 539.524,0
289, 0.000276602, 350.845,0
313, 0.00029791, 380.043,0
337, 0.000321043, 406.914,0
361, 0.000341928, 436.64,0
385, 0.00036893, 458.639,0
409, 0.000386372, 492.677,0
505, 0.000481706, 596.632,0
601, 0.000840619, 481.017,0
697, 0.00097843, 553.141,0
793, 0.00111776, 624.439,0
889, 0.00164212, 532.63,0
985, 0.0018334, 584.282,0
1081, 0.00201237, 639.896,0
1177, 0.00273549, 557.156,0
1273, 0.00294331, 604.894,0
1369, 0.00317608, 647.527,0
1465, 0.00432254, 544.288,0
1561, 0.0044389, 601.212,0
1657, 0.00480953, 624.727,0
1753, 0.00800541, 419.776,0
1849, 0.0100351, 372.316,0
1945, 0.0108314, 381.472,0
2041, 0.0123082, 369.46,0
2137, 0.0118474, 420.587,0
2233, 0.0124602, 436.449,0
2329, 0.0142925, 413.749,0
2425, 0.0143353, 447.056,0
2521, 0.0144052, 480.641,0
2617, 0.0170974, 436.25,0
2713, 0.0172632, 464.202,0
2809, 0.0180839, 474.923,0
2905, 0.0205288, 447.331,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_25.csv <==
n,time,Flops,error
97, 7.0847e-05, 175.612,0
121, 8.39688e-05, 222.254,0
145, 9.63197e-05, 271.257,0
169, 0.000110913, 314.087,0
193, 0.000115175, 388.883,0
217, 0.000134151, 417.346,0
241, 0.000147026, 465.42,0
265, 0.000158528, 517.98,0
289, 0.000276737, 350.673,0
313, 0.000299474, 378.058,0
337, 0.000324687, 402.347,0
361, 0.000348751, 428.097,0
385, 0.000368208, 459.538,0
409, 0.000391525, 486.193,0
505, 0.000488141, 588.766,0
601, 0.00110337, 366.471,0
697, 0.000971584, 557.039,0
793, 0.00111971, 623.353,0
889, 0.00250419, 349.272,0
985, 0.00183771, 582.912,0
1081, 0.002022, 636.847,0
1177, 0.00224251, 679.638,0
1273, 0.00296229, 601.02,0
1369, 0.00335552, 612.899,0
1465, 0.00357161, 658.725,0
1561, 0.00519441, 513.768,0
1657, 0.00583184, 515.215,0
1753, 0.00668661, 502.568,0
1849, 0.0105676, 353.553,0
1945, 0.0102181, 404.365,0
2041, 0.0108733, 418.219,0
2137, 0.0116394, 428.104,0
2233, 0.0119203, 456.216,0
2329, 0.0127922, 462.275,0
2425, 0.0150655, 425.386,0
2521, 0.01472, 470.362,0
2617, 0.014851, 502.239,0
2713, 0.0169971, 471.47,0
2809, 0.0188504, 455.61,0
2905, 0.0186946, 491.219,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_26.csv <==
n,time,Flops,error
97, 0.000103173, 120.59,0
121, 8.20265e-05, 227.517,0
145, 9.41444e-05, 277.524,0
169, 0.000116402, 299.277,0
193, 0.000112969, 396.479,0
217, 0.000133114, 420.596,0
241, 0.000147028, 465.413,0
265, 0.0001534, 535.296,0
289, 0.000162241, 598.15,0
313, 0.000295353, 383.333,0
337, 0.000321765, 406.001,0
361, 0.00034695, 430.319,0
385, 0.000369283, 458.2,0
409, 0.000386808, 492.122,0
505, 0.0004979, 577.226,0
601, 0.000594349, 680.328,0
697, 0.000986889, 548.4,0
793, 0.00113812, 613.268,0
889, 0.0012872, 679.493,0
985, 0.00184036, 582.071,0
1081, 0.00206671, 623.07,0
1177, 0.00232014, 656.899,0
1273, 0.00299856, 593.749,0
1369, 0.00320377, 641.929,0
1465, 0.00361355, 651.079,0
1561, 0.007065, 377.739,0
1657, 0.00591416, 508.042,0
1753, 0.00653916, 513.9,0
1849, 0.00824019, 453.414,0
1945, 0.0113007, 365.629,0
2041, 0.0107116, 424.531,0
2137, 0.0111124, 448.405,0
2233, 0.0120408, 451.649,0
2329, 0.0133032, 444.517,0
2425, 0.0141685, 452.319,0
2521, 0.014514, 477.04,0
2617, 0.0150173, 496.677,0
2713, 0.0154665, 518.128,0
2809, 0.0226942, 378.441,0
2905, 0.0196507, 467.319,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_27.csv <==
n,time,Flops,error
97, 6.58652e-05, 188.895,0
121, 7.88556e-05, 236.666,0
145, 9.54971e-05, 273.593,0
169, 0.00011142, 312.658,0
193, 0.000128497, 348.567,0
217, 0.000128742, 434.879,0
241, 0.000140078, 488.505,0
265, 0.000158018, 519.653,0
289, 0.000161003, 602.751,0
313, 0.000296752, 381.526,0
337, 0.000323392, 403.958,0
361, 0.000344913, 432.861,0
385, 0.000374544, 451.764,0
409, 0.000394027, 483.105,0
505, 0.0004958, 579.672,0
601, 0.000602887, 670.693,0
697, 0.000998534, 542.004,0
793, 0.00114445, 609.88,0
889, 0.00130739, 669.001,0
985, 0.00188359, 568.713,0
1081, 0.00209355, 615.081,0
1177, 0.00238683, 638.545,0
1273, 0.00250125, 711.802,0
1369, 0.00328906, 625.283,0
1465, 0.00364017, 646.318,0
1561, 0.00395363, 675.006,0
1657, 0.00499719, 601.268,0
1753, 0.00715722, 469.523,0
1849, 0.00733561, 509.326,0
1945, 0.0106913, 386.468,0
2041, 0.0108573, 418.835,0
2137, 0.0111453, 447.082,0
2233, 0.0115369, 471.375,0
2329, 0.012671, 466.696,0
2425, 0.0141311, 453.514,0
2521, 0.0138608, 499.52,0
2617, 0.0149325, 499.498,0
2713, 0.0172125, 465.57,0
2809, 0.0165915, 517.639,0
2905, 0.0237067, 387.365,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_28.csv <==
n,time,Flops,error
97, 0.000107234, 116.023,0
121, 7.9219e-05, 235.58,0
145, 9.8502e-05, 265.247,0
169, 0.000112658, 309.224,0
193, 0.000129624, 345.535,0
217, 0.000139164, 402.31,0
241, 0.000137021, 499.405,0
265, 0.000153473, 535.043,0
289, 0.000169201, 573.545,0
313, 0.000173476, 652.649,0
337, 0.000331045, 394.619,0
361, 0.000355328, 420.173,0
385, 0.000365434, 463.027,0
409, 0.000387146, 491.692,0
505, 0.000499337, 575.565,0
601, 0.000595933, 678.519,0
697, 0.000983369, 550.362,0
793, 0.00125429, 556.468,0
889, 0.00129788, 673.9,0
985, 0.00146893, 729.254,0
1081, 0.00209006, 616.108,0
1177, 0.00228378, 667.358,0
1273, 0.00254016, 700.897,0
1369, 0.00328979, 625.146,0
1465, 0.00356802, 659.387,0
1561, 0.00397915, 670.677,0
1657, 0.00468433, 641.425,0
1753, 0.0068546, 490.251,0
1849, 0.0093283, 400.524,0
1945, 0.00916746, 450.709,0
2041, 0.0106465, 427.128,0
2137, 0.011417, 436.442,0
2233, 0.011675, 465.801,0
2329, 0.012032, 491.48,0
2425, 0.0146569, 437.245,0
2521, 0.0136849, 505.942,0
2617, 0.0150505, 495.579,0
2713, 0.0170709, 469.433,0
2809, 0.0169536, 506.584,0
2905, 0.0184543, 497.615,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_3.csv <==
n,time,Flops,error
97, 0.000177883, 69.9424,0
121, 0.000215714, 86.5147,0
145, 0.00031668, 82.5041,0
169, 0.000439928, 79.1868,0
193, 0.000501074, 89.3874,0
217, 0.000630871, 88.7458,0
241, 0.000779277, 87.8106,0
265, 0.000868622, 94.5343,0
289, 0.00106185, 91.3918,0
313, 0.00127157, 89.0386,0
337, 0.00136527, 95.6855,0
361, 0.00162677, 91.7764,0
385, 0.00187249, 90.3639,0
409, 0.00199268, 95.5278,0
505, 0.00306771, 93.6858,0
601, 0.00439375, 92.029,0
697, 0.00572191, 94.5855,0
793, 0.00738781, 94.4763,0
889, 0.00929922, 94.0557,0
985, 0.011201, 95.6359,0
1081, 0.013521, 95.2374,0
1177, 0.0161215, 94.5381,0
1273, 0.0186771, 95.3249,0
1369, 0.0226382, 90.8461,0
1465, 0.0249107, 94.4457,0
1561, 0.0281442, 94.823,0
1657, 0.033457, 89.8063,0
1753, 0.0388209, 86.5636,0
1849, 0.0420381, 88.8769,0
1945, 0.0473541, 87.2544,0
2041, 0.0515077, 88.286,0
2137, 0.056257, 88.5731,0
2233, 0.0607165, 89.5674,0
2329, 0.0670793, 88.1568,0
2425, 0.0722775, 88.6676,0
2521, 0.0780554, 88.7031,0
2617, 0.0848277, 87.9281,0
2713, 0.0910668, 87.9973,0
2809, 0.0972101, 88.3492,0
2905, 0.101971, 90.0568,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_4.csv <==
n,time,Flops,error
97, 0.000135194, 92.0274,0
121, 0.000170667, 109.35,0
145, 0.000258368, 101.125,0
169, 0.000300854, 115.792,0
193, 0.000416821, 107.456,0
217, 0.000466457, 120.027,0
241, 0.000615592, 111.159,0
265, 0.000680154, 120.729,0
289, 0.000871193, 111.393,0
313, 0.000942676, 120.103,0
337, 0.00118287, 110.44,0
361, 0.00125714, 118.761,0
385, 0.00149563, 113.134,0
409, 0.00158427, 120.154,0
505, 0.00239725, 119.888,0
601, 0.00333363, 121.295,0
697, 0.0044744, 120.957,0
793, 0.00580462, 120.245,0
889, 0.00721682, 121.195,0
985, 0.00884218, 121.149,0
1081, 0.010677, 120.605,0
1177, 0.0126068, 120.895,0
1273, 0.0145771, 122.136,0
1369, 0.0164245, 125.215,0
1465, 0.0194129, 121.193,0
1561, 0.0227572, 117.269,0
1657, 0.0273387, 109.905,0
1753, 0.0292756, 114.788,0
1849, 0.0345155, 108.247,0
1945, 0.0360683, 114.557,0
2041, 0.0389982, 116.605,0
2137, 0.0424407, 117.408,0
2233, 0.0469129, 115.922,0
2329, 0.0501919, 117.818,0
2425, 0.0543336, 117.95,0
2521, 0.0586876, 117.976,0
2617, 0.0629435, 118.499,0
2713, 0.0679292, 117.97,0
2809, 0.0727543, 118.047,0
2905, 0.0800529, 114.713,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_5.csv <==
n,time,Flops,error
97, 9.47724e-05, 131.279,0
121, 0.00016641, 112.147,0
145, 0.000197497, 132.292,0
169, 0.000302824, 115.039,0
193, 0.000342311, 130.845,0
217, 0.000380453, 147.159,0
241, 0.00051585, 132.653,0
265, 0.000570778, 143.864,0
289, 0.000746727, 129.96,0
313, 0.000807923, 140.135,0
337, 0.000867158, 150.649,0
361, 0.00108204, 137.979,0
385, 0.00115756, 146.175,0
409, 0.00139827, 136.137,0
505, 0.00195227, 147.214,0
601, 0.00281331, 143.728,0
697, 0.00357423, 151.42,0
793, 0.00474487, 147.101,0
889, 0.00609325, 143.543,0
985, 0.00710714, 150.725,0
1081, 0.00876988, 146.833,0
1177, 0.0100561, 151.559,0
1273, 0.0119342, 149.184,0
1369, 0.014113, 145.723,0
1465, 0.0156383, 150.445,0
1561, 0.0185659, 143.743,0
1657, 0.0214525, 140.06,0
1753, 0.0255952, 131.293,0
1849, 0.028179, 132.589,0
1945, 0.0302296, 136.683,0
2041, 0.034477, 131.897,0
2137, 0.0363582, 137.049,0
2233, 0.0398798, 136.365,0
2329, 0.0459596, 128.667,0
2425, 0.0478132, 134.035,0
2521, 0.0513573, 134.815,0
2617, 0.0540158, 138.084,0
2713, 0.0575839, 139.165,0
2809, 0.0619656, 138.6,0
2905, 0.0656248, 139.934,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_6.csv <==
n,time,Flops,error
97, 9.82511e-05, 126.631,0
121, 0.000118238, 157.837,0
145, 0.000198558, 131.585,0
169, 0.000227435, 153.171,0
193, 0.000256263, 174.78,0
217, 0.000379611, 147.486,0
241, 0.000417437, 163.926,0
265, 0.000461572, 177.902,0
289, 0.000634, 153.067,0
313, 0.000683832, 165.565,0
337, 0.000736478, 177.38,0
361, 0.000935744, 159.551,0
385, 0.000994026, 170.223,0
409, 0.00105781, 179.953,0
505, 0.0017627, 163.046,0
601, 0.00231352, 174.778,0
697, 0.0029842, 181.358,0
793, 0.00408298, 170.947,0
889, 0.00492681, 177.528,0
985, 0.00586961, 182.503,0
1081, 0.00740545, 173.886,0
1177, 0.00890642, 171.123,0
1273, 0.0101532, 175.353,0
1369, 0.0121518, 169.242,0
1465, 0.0136024, 172.963,0
1561, 0.0167556, 159.273,0
1657, 0.0191743, 156.702,0
1753, 0.0215689, 155.802,0
1849, 0.0241573, 154.662,0
1945, 0.0267707, 154.343,0
2041, 0.0290321, 156.634,0
2137, 0.0308843, 161.34,0
2233, 0.0360168, 150.991,0
2329, 0.0369512, 160.035,0
2425, 0.0391374, 163.748,0
2521, 0.0428803, 161.467,0
2617, 0.0458906, 162.533,0
2713, 0.0487461, 164.395,0
2809, 0.053101, 161.738,0
2905, 0.0562743, 163.185,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_7.csv <==
n,time,Flops,error
97, 9.81761e-05, 126.727,0
121, 0.000117534, 158.783,0
145, 0.000139758, 186.947,0
169, 0.000237202, 146.864,0
193, 0.000267499, 167.439,0
217, 0.000299836, 186.726,0
241, 0.000434663, 157.43,0
265, 0.000481748, 170.451,0
289, 0.000524756, 184.933,0
313, 0.000568141, 199.279,0
337, 0.000750172, 174.142,0
361, 0.000802924, 185.944,0
385, 0.000855587, 197.766,0
409, 0.00108385, 175.629,0
505, 0.00156664, 183.451,0
601, 0.0021417, 188.8,0
697, 0.00276385, 195.817,0
793, 0.00350433, 199.175,0
889, 0.00428576, 204.081,0
985, 0.00530254, 202.02,0
1081, 0.00665979, 193.355,0
1177, 0.00780684, 195.226,0
1273, 0.00897614, 198.347,0
1369, 0.0103172, 199.337,0
1465, 0.0116031, 202.766,0
1561, 0.0131557, 202.857,0
1657, 0.0169777, 176.976,0
1753, 0.0190364, 176.529,0
1849, 0.0214534, 174.155,0
1945, 0.0241592, 171.026,0
2041, 0.0259959, 174.928,0
2137, 0.0279155, 178.498,0
2233, 0.0298996, 181.883,0
2329, 0.0332099, 178.064,0
2425, 0.0360681, 177.682,0
2521, 0.0382738, 180.9,0
2617, 0.041159, 181.218,0
2713, 0.0434252, 184.539,0
2809, 0.0468424, 183.348,0
2905, 0.0490933, 187.055,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_8.csv <==
n,time,Flops,error
97, 9.87845e-05, 125.947,0
121, 0.000119165, 156.609,0
145, 0.000143715, 181.8,0
169, 0.000161437, 215.79,0
193, 0.000265508, 168.694,0
217, 0.000294256, 190.267,0
241, 0.00032576, 210.059,0
265, 0.000357813, 229.49,0
289, 0.00052029, 186.52,0
313, 0.000560203, 202.103,0
337, 0.000602641, 216.774,0
361, 0.000649291, 229.942,0
385, 0.000858286, 197.144,0
409, 0.00090763, 209.729,0
505, 0.0013513, 212.685,0
601, 0.00187513, 215.64,0
697, 0.00246561, 219.503,0
793, 0.00315345, 221.337,0
889, 0.00391156, 223.605,0
985, 0.00477376, 224.398,0
1081, 0.00579771, 222.106,0
1177, 0.00674942, 225.811,0
1273, 0.00794726, 224.026,0
1369, 0.0092228, 222.99,0
1465, 0.0104239, 225.703,0
1561, 0.0126181, 211.5,0
1657, 0.0160022, 187.764,0
1753, 0.0171675, 195.746,0
1849, 0.0191264, 195.343,0
1945, 0.0213379, 193.639,0
2041, 0.0232952, 195.208,0
2137, 0.0254743, 195.604,0
2233, 0.0273852, 198.583,0
2329, 0.0293508, 201.476,0
2425, 0.0313638, 204.333,0
2521, 0.0345382, 200.466,0
2617, 0.0367003, 203.234,0
2713, 0.0395631, 202.553,0
2809, 0.0420245, 204.367,0
2905, 0.0452513, 202.936,0


==> anc/testresults_francis_6/results_12xnx3_prepacked_para_9.csv <==
n,time,Flops,error
97, 0.000108999, 114.144,0
121, 0.000119639, 155.989,0
145, 0.000141167, 185.081,0
169, 0.000162489, 214.392,0
193, 0.0001855, 241.455,0
217, 0.000311808, 179.557,0
241, 0.000342933, 199.54,0
265, 0.000372102, 220.677,0
289, 0.000414202, 234.293,0
313, 0.000584433, 193.724,0
337, 0.00062574, 208.772,0
361, 0.000666751, 223.92,0
385, 0.000712812, 237.378,0
409, 0.000752833, 252.853,0
505, 0.0011577, 248.251,0
601, 0.00165928, 243.691,0
697, 0.00222034, 243.751,0
793, 0.00288901, 241.596,0
889, 0.00364545, 239.927,0
985, 0.00447677, 239.285,0
1081, 0.0054194, 237.61,0
1177, 0.00636591, 239.415,0
1273, 0.00691049, 257.636,0
1369, 0.00822532, 250.033,0
1465, 0.00936469, 251.232,0
1561, 0.0111347, 239.675,0
1657, 0.015354, 195.692,0
1753, 0.0166006, 202.431,0
1849, 0.0177366, 210.65,0
1945, 0.0194835, 212.069,0
2041, 0.0225203, 201.925,0
2137, 0.0230357, 216.31,0
2233, 0.0253446, 214.571,0
2329, 0.0268977, 219.851,0
2425, 0.030362, 211.075,0
2521, 0.031338, 220.938,0
2617, 0.0346451, 215.29,0
2713, 0.0360333, 222.395,0
2809, 0.0383618, 223.88,0
2905, 0.041339, 222.143,0


==> anc/testresults_francis_6/results_16xnx2_packed.csv <==
n,time,Flops,error
97, 0.000429462, 28.9702,0
121, 0.00059737, 31.241,0
145, 0.000870863, 30.0017,0
169, 0.00109921, 31.6924,0
193, 0.00146487, 30.5759,0
217, 0.00173962, 32.1836,0
241, 0.00219887, 31.1199,0
265, 0.00261554, 31.3949,0
289, 0.00316409, 30.6706,0
313, 0.00358332, 31.596,0
337, 0.00423181, 30.8702,0
361, 0.00473922, 31.5029,0
385, 0.00547359, 30.9131,0
409, 0.00600869, 31.6802,0
505, 0.0091274, 31.4877,0
601, 0.0127573, 31.6959,0
697, 0.0172655, 31.3463,0
793, 0.0222582, 31.358,0
889, 0.0278696, 31.3834,0
985, 0.0340904, 31.423,0
1081, 0.0413125, 31.1699,0
1177, 0.0489927, 31.1087,0
1273, 0.0578078, 30.7985,0
1369, 0.0677964, 30.3349,0
1465, 0.0782935, 30.0498,0
1561, 0.0902803, 29.5604,0
1657, 0.102181, 29.4052,0
1753, 0.11591, 28.9922,0
1849, 0.12977, 28.791,0
1945, 0.142139, 29.0692,0
2041, 0.156876, 28.9873,0
2137, 0.171545, 29.047,0
2233, 0.189807, 28.6514,0
2329, 0.207701, 28.4712,0
2425, 0.225467, 28.4239,0
2521, 0.243326, 28.4547,0
2617, 0.264555, 28.1936,0
2713, 0.28528, 28.0904,0
2809, 0.305303, 28.1308,0
2905, 0.329621, 27.8597,0


==> anc/testresults_francis_6/results_16xnx2_packed_para.csv <==
n,time,Flops,error
97, 9.71721e-05, 128.037,0
121, 9.94944e-05, 187.572,0
145, 0.00469108, 5.56958,0
169, 0.000125972, 276.541,0
193, 0.00615591, 7.2759,0
217, 0.00014931, 374.973,0
241, 0.00762027, 8.97984,0
265, 0.000183415, 447.699,0
289, 0.0090795, 10.6883,0
313, 0.000208219, 543.748,0
337, 0.0105572, 12.3741,0
361, 0.000246098, 606.665,0
385, 0.012009, 14.0899,0
409, 0.000282974, 672.699,0
505, 0.000647936, 443.564,0
601, 0.000775607, 521.336,0
697, 0.000924673, 585.298,0
793, 0.00108127, 645.513,0
889, 0.00240369, 363.875,0
985, 0.00192465, 556.58,0
1081, 0.00237142, 543.01,0
1177, 0.00240156, 634.626,0
1273, 0.00268126, 664.013,0
1369, 0.00359328, 572.345,0
1465, 0.00481454, 488.667,0
1561, 0.00528583, 504.883,0
1657, 0.00578998, 518.939,0
1753, 0.00648239, 518.4,0
1849, 0.00931525, 401.085,0
1945, 0.00856516, 482.403,0
2041, 0.0098871, 459.933,0
2137, 0.0112384, 443.378,0
2233, 0.0160762, 338.279,0
2329, 0.0169851, 348.157,0
2425, 0.0168485, 380.371,0
2521, 0.0182602, 379.171,0
2617, 0.0233514, 319.413,0
2713, 0.0230276, 348.002,0
2809, 0.024414, 351.783,0
2905, 0.0259197, 354.292,0


==> anc/testresults_francis_6/results_16xnx2_prepacked.csv <==
n,time,Flops,error
97, 0.000422484, 29.4487,0
121, 0.000581451, 32.0963,0
145, 0.000842058, 31.028,0
169, 0.00106414, 32.7368,0
193, 0.00141626, 31.6253,0
217, 0.00168391, 33.2483,0
241, 0.00212046, 32.2707,0
265, 0.00252783, 32.4842,0
289, 0.00304667, 31.8526,0
313, 0.00345736, 32.7471,0
337, 0.00406874, 32.1074,0
361, 0.004551, 32.8058,0
385, 0.00524716, 32.2471,0
409, 0.00578262, 32.9187,0
505, 0.00879387, 32.682,0
601, 0.0122772, 32.9353,0
697, 0.0166158, 32.572,0
793, 0.0213832, 32.6411,0
889, 0.0267377, 32.712,0
985, 0.0325847, 32.875,0
1081, 0.0394996, 32.6005,0
1177, 0.0465422, 32.7466,0
1273, 0.0544663, 32.688,0
1369, 0.0632556, 32.5125,0
1465, 0.0723003, 32.5408,0
1561, 0.0820803, 32.5136,0
1657, 0.0918698, 32.7055,0
1753, 0.103205, 32.561,0
1849, 0.115135, 32.4508,0
1945, 0.127073, 32.5156,0
2041, 0.140126, 32.4522,0
2137, 0.152619, 32.649,0
2233, 0.168306, 32.3115,0
2329, 0.18379, 32.1753,0
2425, 0.198126, 32.3465,0
2521, 0.214031, 32.3493,0
2617, 0.232365, 32.0993,0
2713, 0.249765, 32.0847,0
2809, 0.267506, 32.1055,0
2905, 0.289778, 31.6903,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para.csv <==
n,time,Flops,error
97, 8.35497e-05, 148.913,0
121, 9.62017e-05, 193.992,0
145, 0.000110572, 236.292,0
169, 0.000129089, 269.864,0
193, 0.00013804, 324.47,0
217, 0.000155755, 359.458,0
241, 0.00016995, 402.641,0
265, 0.000189536, 433.239,0
289, 0.000203062, 477.905,0
313, 0.000216268, 523.511,0
337, 0.000231039, 565.433,0
361, 0.000249052, 599.47,0
385, 0.000268334, 630.578,0
409, 0.000286728, 663.893,0
505, 0.000631809, 454.886,0
601, 0.000745381, 542.477,0
697, 0.000887578, 609.76,0
793, 0.00103534, 674.149,0
889, 0.0022714, 385.068,0
985, 0.0018548, 577.542,0
1081, 0.00211824, 607.913,0
1177, 0.00226686, 672.338,0
1273, 0.00254827, 698.667,0
1369, 0.00381385, 539.245,0
1465, 0.00366021, 642.78,0
1561, 0.00400239, 666.782,0
1657, 0.0045307, 663.175,0
1753, 0.00597602, 562.327,0
1849, 0.00992076, 376.605,0
1945, 0.0110994, 372.259,0
2041, 0.0113888, 399.287,0
2137, 0.0132795, 375.23,0
2233, 0.0124642, 436.306,0
2329, 0.0126214, 468.529,0
2425, 0.0130325, 491.745,0
2521, 0.0139768, 495.376,0
2617, 0.0143137, 521.091,0
2713, 0.0176798, 453.266,0
2809, 0.0180327, 476.27,0
2905, 0.0199593, 460.094,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_1.csv <==
n,time,Flops,error
97, 0.0004184, 29.7361,0
121, 0.000577682, 32.3056,0
145, 0.000836065, 31.2504,0
169, 0.0010551, 33.0171,0
193, 0.00140095, 31.9711,0
217, 0.0016663, 33.5998,0
241, 0.00210158, 32.5606,0
265, 0.00250075, 32.8359,0
289, 0.00302187, 32.1141,0
313, 0.00342378, 33.0683,0
337, 0.00402939, 32.4209,0
361, 0.00450658, 33.1292,0
385, 0.00527147, 32.0984,0
409, 0.00576873, 32.998,0
505, 0.00875736, 32.8182,0
601, 0.0122359, 33.0464,0
697, 0.0165609, 32.6801,0
793, 0.0213285, 32.725,0
889, 0.0266511, 32.8184,0
985, 0.0324797, 32.9813,0
1081, 0.0393582, 32.7176,0
1177, 0.0464716, 32.7963,0
1273, 0.0544692, 32.6862,0
1369, 0.0631196, 32.5825,0
1465, 0.0719702, 32.69,0
1561, 0.0818248, 32.6151,0
1657, 0.0916261, 32.7925,0
1753, 0.102953, 32.641,0
1849, 0.114704, 32.5727,0
1945, 0.126868, 32.568,0
2041, 0.139613, 32.5715,0
2137, 0.152093, 32.762,0
2233, 0.167743, 32.4199,0
2329, 0.183137, 32.29,0
2425, 0.197535, 32.4432,0
2521, 0.21331, 32.4586,0
2617, 0.231531, 32.2148,0
2713, 0.24915, 32.1639,0
2809, 0.26702, 32.164,0
2905, 0.288764, 31.8015,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_10.csv <==
n,time,Flops,error
97, 8.31097e-05, 149.701,0
121, 8.68457e-05, 214.891,0
145, 0.000180741, 144.557,0
169, 0.000207561, 167.837,0
193, 0.000238198, 188.036,0
217, 0.000264168, 211.938,0
241, 0.000293534, 233.121,0
265, 0.000327267, 250.91,0
289, 0.000359736, 269.766,0
313, 0.000569667, 198.745,0
337, 0.000611631, 213.588,0
361, 0.000650947, 229.357,0
385, 0.00070337, 240.564,0
409, 0.000752955, 252.812,0
505, 0.00122631, 234.362,0
601, 0.0014418, 280.449,0
697, 0.00212902, 254.206,0
793, 0.00287284, 242.956,0
889, 0.00320626, 272.793,0
985, 0.00413597, 259.001,0
1081, 0.00455378, 282.777,0
1177, 0.00565801, 269.369,0
1273, 0.00747819, 238.078,0
1369, 0.00762709, 269.644,0
1465, 0.00903711, 260.338,0
1561, 0.00961199, 277.645,0
1657, 0.0126435, 237.643,0
1753, 0.0157636, 213.179,0
1849, 0.0164323, 227.37,0
1945, 0.018889, 218.744,0
2041, 0.0205311, 221.489,0
2137, 0.022595, 220.529,0
2233, 0.0251858, 215.924,0
2329, 0.026443, 223.631,0
2425, 0.0271934, 235.67,0
2521, 0.0281824, 245.677,0
2617, 0.032809, 227.338,0
2713, 0.0335806, 238.639,0
2809, 0.0346366, 247.959,0
2905, 0.0393975, 233.089,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_11.csv <==
n,time,Flops,error
97, 8.92811e-05, 139.353,0
121, 9.05252e-05, 206.157,0
145, 0.000104357, 250.366,0
169, 0.00021051, 165.486,0
193, 0.000238751, 187.6,0
217, 0.000263359, 212.589,0
241, 0.00029262, 233.849,0
265, 0.000327723, 250.561,0
289, 0.000356371, 272.313,0
313, 0.000386043, 293.28,0
337, 0.000811899, 160.903,0
361, 0.000672353, 222.055,0
385, 0.000727067, 232.724,0
409, 0.000814734, 233.643,0
505, 0.000943491, 304.614,0
601, 0.00153852, 262.819,0
697, 0.00229619, 235.699,0
793, 0.00240369, 290.376,0
889, 0.00345068, 253.47,0
985, 0.00354236, 302.403,0
1081, 0.00457592, 281.409,0
1177, 0.00493198, 309.023,0
1273, 0.00617559, 288.295,0
1369, 0.00674383, 304.96,0
1465, 0.0080893, 290.842,0
1561, 0.00862396, 309.454,0
1657, 0.0117981, 254.672,0
1753, 0.0158831, 211.575,0
1849, 0.016578, 225.372,0
1945, 0.0172341, 239.749,0
2041, 0.0180818, 251.491,0
2137, 0.0213065, 233.866,0
2233, 0.0235061, 231.354,0
2329, 0.0235548, 251.052,0
2425, 0.0243289, 263.418,0
2521, 0.0278599, 248.52,0
2617, 0.0299718, 248.859,0
2713, 0.030299, 264.485,0
2809, 0.0353417, 243.012,0
2905, 0.0359414, 255.503,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_12.csv <==
n,time,Flops,error
97, 8.46328e-05, 147.007,0
121, 9.73301e-05, 191.743,0
145, 0.000108369, 241.096,0
169, 0.00012414, 280.623,0
193, 0.00023804, 188.161,0
217, 0.000265049, 211.233,0
241, 0.000294401, 232.434,0
265, 0.000332085, 247.27,0
289, 0.000357235, 271.655,0
313, 0.000386784, 292.718,0
337, 0.000414493, 315.173,0
361, 0.000441975, 337.8,0
385, 0.0007001, 241.688,0
409, 0.000738965, 257.599,0
505, 0.000916963, 313.427,0
601, 0.00143714, 281.358,0
697, 0.00168934, 320.367,0
793, 0.00244133, 285.899,0
889, 0.00267745, 326.67,0
985, 0.00355353, 301.453,0
1081, 0.00391152, 329.208,0
1177, 0.00494874, 307.976,0
1273, 0.00536327, 331.961,0
1369, 0.00678924, 302.92,0
1465, 0.00734404, 320.356,0
1561, 0.00863634, 309.011,0
1657, 0.0105277, 285.403,0
1753, 0.0141629, 237.273,0
1849, 0.0147512, 253.282,0
1945, 0.0172908, 238.962,0
2041, 0.0181197, 250.965,0
2137, 0.0189255, 263.289,0
2233, 0.0206704, 263.092,0
2329, 0.0235706, 250.884,0
2425, 0.0243068, 263.658,0
2521, 0.0251646, 275.138,0
2617, 0.0259424, 287.512,0
2713, 0.0301916, 265.426,0
2809, 0.0309712, 277.304,0
2905, 0.0321788, 285.379,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_13.csv <==
n,time,Flops,error
97, 8.21213e-05, 151.503,0
121, 9.81836e-05, 190.077,0
145, 0.000109153, 239.364,0
169, 0.000122741, 283.821,0
193, 0.000239098, 187.328,0
217, 0.000265452, 210.913,0
241, 0.000293894, 232.835,0
265, 0.000328543, 249.936,0
289, 0.000358137, 270.97,0
313, 0.000385524, 293.675,0
337, 0.000415008, 314.782,0
361, 0.000442536, 337.372,0
385, 0.000468778, 360.95,0
409, 0.000743823, 255.917,0
505, 0.000919959, 312.406,0
601, 0.00108854, 371.463,0
697, 0.00170816, 316.838,0
793, 0.00192095, 363.348,0
889, 0.00270199, 323.704,0
985, 0.00294981, 363.15,0
1081, 0.00393926, 326.89,0
1177, 0.00426333, 357.49,0
1273, 0.00536928, 331.589,0
1369, 0.00596959, 344.512,0
1465, 0.00716545, 328.34,0
1561, 0.00775109, 344.303,0
1657, 0.0108357, 277.292,0
1753, 0.0132785, 253.076,0
1849, 0.0136333, 274.05,0
1945, 0.0156818, 263.481,0
2041, 0.0159318, 285.429,0
2137, 0.0188236, 264.714,0
2233, 0.0201494, 269.896,0
2329, 0.0225828, 261.858,0
2425, 0.0223593, 286.622,0
2521, 0.0250506, 276.391,0
2617, 0.0267654, 278.671,0
2713, 0.0268877, 298.041,0
2809, 0.0276513, 310.598,0
2905, 0.032608, 281.622,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_14.csv <==
n,time,Flops,error
97, 8.08191e-05, 153.944,0
121, 9.35723e-05, 199.444,0
145, 0.000106863, 244.494,0
169, 0.000126188, 276.068,0
193, 0.000136312, 328.583,0
217, 0.000268554, 208.476,0
241, 0.000298625, 229.146,0
265, 0.000327733, 250.553,0
289, 0.000358332, 270.823,0
313, 0.000388696, 291.278,0
337, 0.000421882, 309.652,0
361, 0.000448985, 332.526,0
385, 0.000474263, 356.776,0
409, 0.000505024, 376.926,0
505, 0.000942078, 305.071,0
601, 0.00108755, 371.802,0
697, 0.00169826, 318.684,0
793, 0.00192496, 362.591,0
889, 0.00269638, 324.378,0
985, 0.00296686, 361.063,0
1081, 0.00324496, 396.832,0
1177, 0.00435303, 350.123,0
1273, 0.00458897, 387.972,0
1369, 0.00599943, 342.798,0
1465, 0.00634782, 370.632,0
1561, 0.00763852, 349.377,0
1657, 0.0108118, 277.905,0
1753, 0.0105913, 317.286,0
1849, 0.0149603, 249.741,0
1945, 0.0154535, 267.374,0
2041, 0.0163984, 277.307,0
2137, 0.0168329, 296.02,0
2233, 0.0199406, 272.721,0
2329, 0.0213188, 277.384,0
2425, 0.0226924, 282.414,0
2521, 0.0228449, 303.077,0
2617, 0.0230915, 323.008,0
2713, 0.0269519, 297.331,0
2809, 0.0277825, 309.131,0
2905, 0.0291314, 315.231,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_15.csv <==
n,time,Flops,error
97, 8.92692e-05, 139.372,0
121, 9.02108e-05, 206.875,0
145, 0.000114813, 227.564,0
169, 0.000122314, 284.813,0
193, 0.000137556, 325.611,0
217, 0.000154116, 363.28,0
241, 0.000294768, 232.144,0
265, 0.000329822, 248.966,0
289, 0.000359369, 270.041,0
313, 0.000392116, 288.738,0
337, 0.000416034, 314.005,0
361, 0.000445709, 334.97,0
385, 0.000470917, 359.311,0
409, 0.000503124, 378.349,0
505, 0.000919517, 312.556,0
601, 0.00109288, 369.988,0
697, 0.0012757, 424.247,0
793, 0.00193161, 361.342,0
889, 0.00214709, 407.363,0
985, 0.00296882, 360.825,0
1081, 0.00328054, 392.528,0
1177, 0.00357155, 426.733,0
1273, 0.00473794, 375.774,0
1369, 0.00510349, 402.979,0
1465, 0.00617738, 380.858,0
1561, 0.00701681, 380.333,0
1657, 0.00891655, 336.974,0
1753, 0.0115467, 291.034,0
1849, 0.0130088, 287.208,0
1945, 0.0154008, 268.288,0
2041, 0.0160063, 284.101,0
2137, 0.0166532, 299.213,0
2233, 0.0183654, 296.112,0
2329, 0.0182694, 323.683,0
2425, 0.0217454, 294.714,0
2521, 0.0220545, 313.938,0
2617, 0.0233403, 319.565,0
2713, 0.0239988, 333.918,0
2809, 0.0244219, 351.669,0
2905, 0.0292996, 313.422,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_16.csv <==
n,time,Flops,error
97, 7.89912e-05, 157.506,0
121, 9.50411e-05, 196.361,0
145, 0.000107491, 243.066,0
169, 0.000125542, 277.489,0
193, 0.000135581, 330.355,0
217, 0.000152274, 367.674,0
241, 0.000292426, 234.004,0
265, 0.000334337, 245.604,0
289, 0.000361195, 268.676,0
313, 0.000390858, 289.667,0
337, 0.000421099, 310.228,0
361, 0.00045245, 329.979,0
385, 0.000487434, 347.136,0
409, 0.000510221, 373.086,0
505, 0.000945846, 303.856,0
601, 0.00110088, 367.299,0
697, 0.00128392, 421.528,0
793, 0.00194467, 358.916,0
889, 0.00217458, 402.213,0
985, 0.00237038, 451.92,0
1081, 0.00329418, 390.903,0
1177, 0.00356522, 427.49,0
1273, 0.0046196, 385.4,0
1369, 0.00512202, 401.521,0
1465, 0.0055314, 425.337,0
1561, 0.0066454, 401.59,0
1657, 0.00802757, 374.291,0
1753, 0.00967959, 347.171,0
1849, 0.0127727, 292.516,0
1945, 0.0135703, 304.478,0
2041, 0.0163752, 277.701,0
2137, 0.016383, 304.148,0
2233, 0.0186253, 291.98,0
2329, 0.0178419, 331.438,0
2425, 0.0190622, 336.198,0
2521, 0.0193463, 357.885,0
2617, 0.023322, 319.815,0
2713, 0.0238064, 336.617,0
2809, 0.0248174, 346.066,0
2905, 0.0258301, 355.521,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_17.csv <==
n,time,Flops,error
97, 8.85417e-05, 140.517,0
121, 9.45667e-05, 197.346,0
145, 0.000112839, 231.546,0
169, 0.000124484, 279.848,0
193, 0.00013646, 328.225,0
217, 0.000152388, 367.4,0
241, 0.000167778, 407.853,0
265, 0.000327589, 250.663,0
289, 0.000362994, 267.344,0
313, 0.000388201, 291.649,0
337, 0.000419663, 311.289,0
361, 0.000446012, 334.743,0
385, 0.000480672, 352.019,0
409, 0.000505856, 376.306,0
505, 0.0006216, 462.357,0
601, 0.00109632, 368.825,0
697, 0.0012821, 422.129,0
793, 0.00145582, 479.435,0
889, 0.00217449, 402.229,0
985, 0.00238908, 448.383,0
1081, 0.00512697, 251.163,0
1177, 0.00357305, 426.554,0
1273, 0.00385704, 461.596,0
1369, 0.00510842, 402.589,0
1465, 0.00547136, 430.004,0
1561, 0.00592257, 450.603,0
1657, 0.00813405, 369.391,0
1753, 0.00964209, 348.522,0
1849, 0.011671, 320.129,0
1945, 0.0135537, 304.85,0
2041, 0.0137453, 330.834,0
2137, 0.0143455, 347.346,0
2233, 0.0174081, 312.397,0
2329, 0.0184625, 320.297,0
2425, 0.0187412, 341.956,0
2521, 0.0191386, 361.769,0
2617, 0.0199296, 374.254,0
2713, 0.0243012, 329.762,0
2809, 0.0244599, 351.123,0
2905, 0.0253261, 362.596,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_18.csv <==
n,time,Flops,error
97, 9.17033e-05, 135.672,0
121, 9.33476e-05, 199.924,0
145, 0.000111607, 234.102,0
169, 0.00012144, 286.861,0
193, 0.000137076, 326.751,0
217, 0.000150696, 371.525,0
241, 0.000165545, 413.356,0
265, 0.000185215, 443.348,0
289, 0.000360566, 269.145,0
313, 0.000390059, 290.26,0
337, 0.000421286, 310.09,0
361, 0.000445838, 334.874,0
385, 0.000481047, 351.744,0
409, 0.000506916, 375.519,0
505, 0.000626806, 458.517,0
601, 0.00109419, 369.544,0
697, 0.00128289, 421.866,0
793, 0.00145057, 481.174,0
889, 0.00217634, 401.888,0
985, 0.0023918, 447.873,0
1081, 0.00263755, 488.22,0
1177, 0.00357393, 426.449,0
1273, 0.00386568, 460.564,0
1369, 0.00422679, 486.562,0
1465, 0.0057664, 408.002,0
1561, 0.00599006, 445.526,0
1657, 0.00619636, 484.905,0
1753, 0.0113031, 297.305,0
1849, 0.0128957, 289.725,0
1945, 0.0136679, 302.304,0
2041, 0.0136474, 333.208,0
2137, 0.0143611, 346.968,0
2233, 0.0152702, 356.132,0
2329, 0.0176984, 334.127,0
2425, 0.0183193, 349.831,0
2521, 0.0212003, 326.587,0
2617, 0.0196753, 379.092,0
2713, 0.021312, 376.016,0
2809, 0.0209213, 410.511,0
2905, 0.0255745, 359.075,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_19.csv <==
n,time,Flops,error
97, 8.91999e-05, 139.48,0
121, 9.14293e-05, 204.118,0
145, 0.000117537, 222.29,0
169, 0.000123348, 282.425,0
193, 0.000134018, 334.207,0
217, 0.000154794, 361.688,0
241, 0.000176363, 388,0
265, 0.000181125, 453.359,0
289, 0.000355728, 272.806,0
313, 0.000388344, 291.542,0
337, 0.000419444, 311.452,0
361, 0.000447938, 333.303,0
385, 0.000472131, 358.387,0
409, 0.000503085, 378.379,0
505, 0.000620293, 463.331,0
601, 0.00142687, 283.385,0
697, 0.00127792, 423.509,0
793, 0.0014476, 482.159,0
889, 0.00162088, 539.611,0
985, 0.00239163, 447.904,0
1081, 0.00264148, 487.493,0
1177, 0.0028357, 537.467,0
1273, 0.00385707, 461.592,0
1369, 0.00415802, 494.61,0
1465, 0.00443644, 530.314,0
1561, 0.00570226, 468.011,0
1657, 0.00635831, 472.554,0
1753, 0.00888421, 378.253,0
1849, 0.0125423, 297.888,0
1945, 0.0132769, 311.207,0
2041, 0.013699, 331.95,0
2137, 0.0142122, 350.603,0
2233, 0.0149973, 362.614,0
2329, 0.0154759, 382.109,0
2425, 0.0174201, 367.889,0
2521, 0.0198601, 348.626,0
2617, 0.0200867, 371.327,0
2713, 0.0212046, 377.92,0
2809, 0.0213031, 403.154,0
2905, 0.0222641, 412.464,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_2.csv <==
n,time,Flops,error
97, 0.000215513, 57.7301,0
121, 0.000324685, 57.4785,0
145, 0.000459363, 56.8774,0
169, 0.000533276, 65.3254,0
193, 0.000711803, 62.9244,0
217, 0.000895324, 62.5329,0
241, 0.00111929, 61.1357,0
265, 0.00126121, 65.1075,0
289, 0.0015288, 63.4776,0
313, 0.00180771, 62.6308,0
337, 0.00211255, 61.8386,0
361, 0.00227846, 65.5263,0
385, 0.00262285, 64.5123,0
409, 0.00297785, 63.9241,0
505, 0.00450373, 63.814,0
601, 0.00623397, 64.8627,0
697, 0.00838447, 64.5491,0
793, 0.0107684, 64.8166,0
889, 0.0134543, 65.0087,0
985, 0.0163524, 65.5087,0
1081, 0.0198167, 64.9809,0
1177, 0.0232601, 65.5241,0
1273, 0.0272696, 65.2885,0
1369, 0.0316315, 65.0173,0
1465, 0.0366239, 64.2397,0
1561, 0.0409548, 65.1626,0
1657, 0.0466706, 64.3798,0
1753, 0.0542412, 61.9543,0
1849, 0.0607331, 61.5185,0
1945, 0.0662046, 62.4104,0
2041, 0.0724605, 62.7571,0
2137, 0.080194, 62.1351,0
2233, 0.0857462, 63.4223,0
2329, 0.0948277, 62.3604,0
2425, 0.102388, 62.5922,0
2521, 0.109495, 63.2334,0
2617, 0.11773, 63.3549,0
2713, 0.126687, 63.2556,0
2809, 0.134043, 64.0724,0
2905, 0.146289, 62.774,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_20.csv <==
n,time,Flops,error
97, 8.60562e-05, 144.575,0
121, 9.71496e-05, 192.1,0
145, 0.000107626, 242.76,0
169, 0.000123812, 281.366,0
193, 0.000138599, 323.161,0
217, 0.000153561, 364.593,0
241, 0.0001704, 401.576,0
265, 0.00019467, 421.814,0
289, 0.000199518, 486.395,0
313, 0.000386013, 293.302,0
337, 0.000418865, 311.883,0
361, 0.000452557, 329.901,0
385, 0.000478347, 353.731,0
409, 0.000502045, 379.162,0
505, 0.000625893, 459.185,0
601, 0.000777857, 519.829,0
697, 0.00128865, 419.98,0
793, 0.00151803, 459.789,0
889, 0.00174603, 500.932,0
985, 0.00240356, 445.682,0
1081, 0.00268796, 479.064,0
1177, 0.00287381, 530.339,0
1273, 0.00597863, 297.793,0
1369, 0.0041773, 492.326,0
1465, 0.00444098, 529.772,0
1561, 0.00523709, 509.581,0
1657, 0.00702898, 427.465,0
1753, 0.0103943, 323.3,0
1849, 0.0108743, 343.581,0
1945, 0.0133241, 310.104,0
2041, 0.0135858, 334.718,0
2137, 0.0145444, 342.596,0
2233, 0.0152104, 357.532,0
2329, 0.0154949, 381.641,0
2425, 0.0163887, 391.042,0
2521, 0.017196, 402.637,0
2617, 0.0197718, 377.242,0
2713, 0.0208471, 384.401,0
2809, 0.0209964, 409.044,0
2905, 0.0219616, 418.146,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_21.csv <==
n,time,Flops,error
97, 8.50144e-05, 146.347,0
121, 9.56319e-05, 195.148,0
145, 0.000109469, 238.673,0
169, 0.000129429, 269.155,0
193, 0.000136673, 327.714,0
217, 0.000154475, 362.434,0
241, 0.000165506, 413.452,0
265, 0.000189605, 433.083,0
289, 0.000200109, 484.958,0
313, 0.000211328, 535.748,0
337, 0.000420447, 310.709,0
361, 0.000446508, 334.371,0
385, 0.000476043, 355.442,0
409, 0.000503593, 377.997,0
505, 0.000619016, 464.287,0
601, 0.00073645, 549.056,0
697, 0.00127473, 424.567,0
793, 0.00146089, 477.772,0
889, 0.00162765, 537.365,0
985, 0.00179117, 598.058,0
1081, 0.002645, 486.846,0
1177, 0.00286688, 531.622,0
1273, 0.00309755, 574.775,0
1369, 0.00418514, 491.404,0
1465, 0.00454214, 517.973,0
1561, 0.00477039, 559.435,0
1657, 0.00631635, 475.694,0
1753, 0.0086608, 388.01,0
1849, 0.00963421, 387.807,0
1945, 0.0111588, 370.276,0
2041, 0.0136577, 332.954,0
2137, 0.0152856, 325.985,0
2233, 0.0147192, 369.465,0
2329, 0.0154467, 382.831,0
2425, 0.0156739, 408.876,0
2521, 0.0158307, 437.361,0
2617, 0.0172858, 431.495,0
2713, 0.0213673, 375.042,0
2809, 0.0218252, 393.51,0
2905, 0.022046, 416.545,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_22.csv <==
n,time,Flops,error
97, 8.8547e-05, 140.508,0
121, 9.08737e-05, 205.366,0
145, 0.000114873, 227.446,0
169, 0.000121643, 286.383,0
193, 0.000136896, 327.182,0
217, 0.00015193, 368.507,0
241, 0.000169754, 403.107,0
265, 0.000183099, 448.471,0
289, 0.000197439, 491.516,0
313, 0.000215735, 524.803,0
337, 0.000415519, 314.394,0
361, 0.000443708, 336.481,0
385, 0.000472985, 357.74,0
409, 0.000500104, 380.634,0
505, 0.000618577, 464.616,0
601, 0.000734409, 550.582,0
697, 0.00168933, 320.369,0
793, 0.00145018, 481.303,0
889, 0.00161721, 540.835,0
985, 0.00180182, 594.522,0
1081, 0.00264374, 487.078,0
1177, 0.00286045, 532.817,0
1273, 0.00309026, 576.13,0
1369, 0.00332195, 619.093,0
1465, 0.00478484, 491.7,0
1561, 0.00477226, 559.215,0
1657, 0.00626094, 479.903,0
1753, 0.0104507, 321.557,0
1849, 0.0106573, 350.578,0
1945, 0.0116104, 355.874,0
2041, 0.0114201, 398.193,0
2137, 0.0145, 343.646,0
2233, 0.0145807, 372.974,0
2329, 0.0156962, 376.747,0
2425, 0.0157331, 407.336,0
2521, 0.0161192, 429.535,0
2617, 0.0172233, 433.061,0
2713, 0.0170565, 469.83,0
2809, 0.0200706, 427.911,0
2905, 0.0217479, 422.253,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_23.csv <==
n,time,Flops,error
97, 8.05634e-05, 154.432,0
121, 0.000102914, 181.34,0
145, 0.000109349, 238.935,0
169, 0.000128306, 271.512,0
193, 0.000138209, 324.072,0
217, 0.000155945, 359.02,0
241, 0.000166502, 410.98,0
265, 0.000191612, 428.547,0
289, 0.000203531, 476.804,0
313, 0.000216439, 523.097,0
337, 0.000231523, 564.25,0
361, 0.000446416, 334.439,0
385, 0.000479855, 352.619,0
409, 0.000506314, 375.966,0
505, 0.000623002, 461.316,0
601, 0.000741505, 545.313,0
697, 0.000864228, 626.234,0
793, 0.00145942, 478.255,0
889, 0.00163321, 535.536,0
985, 0.00181483, 590.26,0
1081, 0.0019852, 648.653,0
1177, 0.00287765, 529.632,0
1273, 0.00310879, 572.696,0
1369, 0.00341476, 602.267,0
1465, 0.00689192, 341.372,0
1561, 0.00486852, 548.159,0
1657, 0.00629636, 477.204,0
1753, 0.00758554, 443.011,0
1849, 0.011118, 336.05,0
1945, 0.0115033, 359.189,0
2041, 0.0110403, 411.892,0
2137, 0.0119913, 415.541,0
2233, 0.0148859, 365.328,0
2329, 0.0149789, 394.788,0
2425, 0.0159658, 401.399,0
2521, 0.0160836, 430.486,0
2617, 0.0169818, 439.219,0
2713, 0.0182465, 439.188,0
2809, 0.0177935, 482.674,0
2905, 0.0184994, 496.404,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_24.csv <==
n,time,Flops,error
97, 8.27905e-05, 150.278,0
121, 9.93162e-05, 187.909,0
145, 0.000118496, 220.492,0
169, 0.000123991, 280.96,0
193, 0.000137313, 326.188,0
217, 0.000156663, 357.373,0
241, 0.000170944, 400.3,0
265, 0.000186287, 440.797,0
289, 0.000197597, 491.122,0
313, 0.000214384, 528.111,0
337, 0.000234319, 557.517,0
361, 0.000249957, 597.3,0
385, 0.00048055, 352.109,0
409, 0.000512724, 371.265,0
505, 0.0006324, 454.461,0
601, 0.000745916, 542.088,0
697, 0.000867891, 623.592,0
793, 0.00144931, 481.59,0
889, 0.00162756, 537.396,0
985, 0.00181034, 591.725,0
1081, 0.00203871, 631.627,0
1177, 0.00286479, 532.009,0
1273, 0.00310092, 574.15,0
1369, 0.00333973, 615.797,0
1465, 0.00365087, 644.423,0
1561, 0.00476686, 559.849,0
1657, 0.00529182, 567.79,0
1753, 0.00744444, 451.408,0
1849, 0.00805784, 463.674,0
1945, 0.0103377, 399.689,0
2041, 0.0112315, 404.88,0
2137, 0.0125227, 397.905,0
2233, 0.0118635, 458.4,0
2329, 0.0154479, 382.803,0
2425, 0.0156806, 408.701,0
2521, 0.0162975, 424.836,0
2617, 0.0171954, 433.763,0
2713, 0.0173025, 463.15,0
2809, 0.0185824, 462.181,0
2905, 0.0184921, 496.599,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_25.csv <==
n,time,Flops,error
97, 8.85863e-05, 140.446,0
121, 9.18732e-05, 203.132,0
145, 0.000117791, 221.81,0
169, 0.000121307, 287.176,0
193, 0.000135592, 330.328,0
217, 0.00015119, 370.311,0
241, 0.000172623, 396.405,0
265, 0.00018484, 444.247,0
289, 0.000197687, 490.901,0
313, 0.00021209, 533.824,0
337, 0.00023364, 559.136,0
361, 0.000244761, 609.979,0
385, 0.000468631, 361.064,0
409, 0.000499115, 381.388,0
505, 0.000617772, 465.221,0
601, 0.000736316, 549.155,0
697, 0.000862907, 627.193,0
793, 0.00194248, 359.32,0
889, 0.00162467, 538.351,0
985, 0.00181264, 590.975,0
1081, 0.00202894, 634.67,0
1177, 0.00221483, 688.133,0
1273, 0.00312224, 570.229,0
1369, 0.00336178, 611.758,0
1465, 0.00359396, 654.628,0
1561, 0.00402105, 663.688,0
1657, 0.00739031, 406.566,0
1753, 0.00968905, 346.832,0
1849, 0.00952496, 392.255,0
1945, 0.0103383, 399.666,0
2041, 0.0116811, 389.296,0
2137, 0.0115733, 430.547,0
2233, 0.0122941, 442.345,0
2329, 0.0122244, 483.744,0
2425, 0.0161909, 395.819,0
2521, 0.0161128, 429.705,0
2617, 0.0166591, 447.727,0
2713, 0.0172586, 464.328,0
2809, 0.0183422, 468.233,0
2905, 0.018971, 484.061,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_26.csv <==
n,time,Flops,error
97, 8.58707e-05, 144.888,0
121, 9.72887e-05, 191.825,0
145, 0.000119379, 218.861,0
169, 0.000123085, 283.029,0
193, 0.000136031, 329.263,0
217, 0.000151428, 369.729,0
241, 0.000167095, 409.521,0
265, 0.000185513, 442.635,0
289, 0.000198167, 489.711,0
313, 0.000215272, 525.933,0
337, 0.000233477, 559.527,0
361, 0.000247975, 602.074,0
385, 0.000271583, 623.035,0
409, 0.000494865, 384.664,0
505, 0.00062734, 458.126,0
601, 0.000744183, 543.35,0
697, 0.000876075, 617.767,0
793, 0.0010248, 681.081,0
889, 0.0016554, 528.357,0
985, 0.00182048, 588.428,0
1081, 0.00204586, 629.419,0
1177, 0.00225783, 675.027,0
1273, 0.00311519, 571.52,0
1369, 0.00348362, 590.362,0
1465, 0.00371187, 633.834,0
1561, 0.00398148, 670.285,0
1657, 0.00784919, 382.797,0
1753, 0.0085896, 391.226,0
1849, 0.00948857, 393.759,0
1945, 0.0109818, 376.245,0
2041, 0.0113269, 401.468,0
2137, 0.0116914, 426.198,0
2233, 0.0119587, 454.749,0
2329, 0.0127745, 462.916,0
2425, 0.0126074, 508.325,0
2521, 0.0166784, 415.133,0
2617, 0.016967, 439.603,0
2713, 0.0181195, 442.267,0
2809, 0.018207, 471.711,0
2905, 0.0185146, 495.995,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_27.csv <==
n,time,Flops,error
97, 8.31241e-05, 149.675,0
121, 0.000100086, 186.463,0
145, 0.000110561, 236.317,0
169, 0.000128791, 270.489,0
193, 0.000137881, 324.844,0
217, 0.000157736, 354.942,0
241, 0.000170338, 401.725,0
265, 0.000191104, 429.685,0
289, 0.000200988, 482.837,0
313, 0.000216496, 522.959,0
337, 0.000232396, 562.131,0
361, 0.000248667, 600.397,0
385, 0.000265396, 637.559,0
409, 0.000285153, 667.559,0
505, 0.000626871, 458.469,0
601, 0.000740592, 545.985,0
697, 0.000885612, 611.114,0
793, 0.00103316, 675.569,0
889, 0.00163442, 535.141,0
985, 0.00182261, 587.741,0
1081, 0.00205468, 626.717,0
1177, 0.00231237, 659.107,0
1273, 0.00249579, 713.36,0
1369, 0.00340563, 603.881,0
1465, 0.00368657, 638.183,0
1561, 0.00415077, 642.946,0
1657, 0.00446011, 673.67,0
1753, 0.00696317, 482.607,0
1849, 0.00981381, 380.71,0
1945, 0.010799, 382.613,0
2041, 0.0115279, 394.469,0
2137, 0.011926, 417.816,0
2233, 0.0127968, 424.968,0
2329, 0.0125355, 471.741,0
2425, 0.0133463, 480.182,0
2521, 0.0146397, 472.943,0
2617, 0.0167467, 445.386,0
2713, 0.0183449, 436.831,0
2809, 0.0193476, 443.902,0
2905, 0.0206677, 444.324,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_28.csv <==
n,time,Flops,error
97, 9.28976e-05, 133.928,0
121, 9.76806e-05, 191.055,0
145, 0.000109389, 238.848,0
169, 0.000127177, 273.921,0
193, 0.00013975, 320.499,0
217, 0.000155977, 358.945,0
241, 0.000171381, 399.278,0
265, 0.000193757, 423.801,0
289, 0.000202996, 478.061,0
313, 0.000215496, 525.385,0
337, 0.000230595, 566.521,0
361, 0.000248823, 600.023,0
385, 0.000269032, 628.942,0
409, 0.000286313, 664.855,0
505, 0.000621911, 462.125,0
601, 0.000737087, 548.581,0
697, 0.000883827, 612.348,0
793, 0.00102862, 678.555,0
889, 0.00227441, 384.558,0
985, 0.00181825, 589.149,0
1081, 0.00206794, 622.699,0
1177, 0.00225537, 675.763,0
1273, 0.00251621, 707.57,0
1369, 0.00366678, 560.873,0
1465, 0.00365345, 643.968,0
1561, 0.00401028, 665.471,0
1657, 0.00443409, 677.624,0
1753, 0.00605999, 554.535,0
1849, 0.0102649, 363.981,0
1945, 0.0114819, 359.857,0
2041, 0.011442, 397.432,0
2137, 0.0120978, 411.882,0
2233, 0.0123297, 441.069,0
2329, 0.0134274, 440.403,0
2425, 0.0131236, 488.332,0
2521, 0.0139383, 496.742,0
2617, 0.0144768, 515.219,0
2713, 0.0173277, 462.476,0
2809, 0.0181342, 473.603,0
2905, 0.0183781, 499.68,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_3.csv <==
n,time,Flops,error
97, 0.000162834, 76.4066,0
121, 0.000197998, 94.2555,0
145, 0.000308166, 84.7833,0
169, 0.000358747, 97.1059,0
193, 0.00050847, 88.0874,0
217, 0.000570519, 98.1338,0
241, 0.000750988, 91.1183,0
265, 0.000849953, 96.6107,0
289, 0.00107474, 90.2957,0
313, 0.00116318, 97.3353,0
337, 0.00142169, 91.8883,0
361, 0.00153245, 97.4251,0
385, 0.00182507, 92.7119,0
409, 0.00193622, 98.3135,0
505, 0.00294538, 97.5768,0
601, 0.00410565, 98.4867,0
697, 0.00553143, 97.8426,0
793, 0.0072171, 96.711,0
889, 0.00901781, 96.9908,0
985, 0.0109956, 97.4228,0
1081, 0.0131441, 97.9685,0
1177, 0.0160475, 94.9741,0
1273, 0.0184328, 96.5883,0
1369, 0.0212319, 96.8637,0
1465, 0.0243167, 96.7528,0
1561, 0.0289812, 92.0847,0
1657, 0.0326416, 92.0496,0
1753, 0.0380745, 88.2605,0
1849, 0.0414078, 90.2297,0
1945, 0.0454488, 90.9123,0
2041, 0.0511258, 88.9454,0
2137, 0.0549726, 90.6426,0
2233, 0.0611978, 88.863,0
2329, 0.0656634, 90.0576,0
2425, 0.0701646, 91.3377,0
2521, 0.075881, 91.2449,0
2617, 0.0817541, 91.2338,0
2713, 0.0874671, 91.6189,0
2809, 0.0933032, 92.0487,0
2905, 0.100573, 91.3087,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_4.csv <==
n,time,Flops,error
97, 0.00013158, 94.5554,0
121, 0.000219004, 85.2147,0
145, 0.000250895, 104.137,0
169, 0.000273717, 127.272,0
193, 0.00041097, 108.986,0
217, 0.000459995, 121.713,0
241, 0.000633548, 108.009,0
265, 0.00071274, 115.21,0
289, 0.000773518, 125.459,0
313, 0.00100085, 113.122,0
337, 0.00107489, 121.536,0
361, 0.00115278, 129.512,0
385, 0.00143322, 118.06,0
409, 0.00151666, 125.51,0
505, 0.00244155, 117.712,0
601, 0.00317663, 127.29,0
697, 0.00446243, 121.281,0
793, 0.00548338, 127.289,0
889, 0.00714453, 122.422,0
985, 0.00841508, 127.298,0
1081, 0.0105443, 122.123,0
1177, 0.0127067, 119.944,0
1273, 0.0151897, 117.211,0
1369, 0.0179952, 114.286,0
1465, 0.0200271, 117.476,0
1561, 0.0210745, 126.633,0
1657, 0.0261073, 115.088,0
1753, 0.0291376, 115.331,0
1849, 0.0320037, 116.743,0
1945, 0.0372998, 110.774,0
2041, 0.0407018, 111.725,0
2137, 0.0423427, 117.679,0
2233, 0.0488888, 111.237,0
2329, 0.0533572, 110.828,0
2425, 0.0588169, 108.96,0
2521, 0.0609939, 113.516,0
2617, 0.0664383, 112.266,0
2713, 0.0716957, 111.773,0
2809, 0.0770783, 111.425,0
2905, 0.0812365, 113.042,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_5.csv <==
n,time,Flops,error
97, 0.000139135, 89.4213,0
121, 0.00016271, 114.698,0
145, 0.000265406, 98.4431,0
169, 0.000305342, 114.09,0
193, 0.000344076, 130.174,0
217, 0.000380323, 147.21,0
241, 0.000554929, 123.311,0
265, 0.000614998, 133.52,0
289, 0.00065801, 147.482,0
313, 0.000882954, 128.227,0
337, 0.000950272, 137.473,0
361, 0.00101436, 147.186,0
385, 0.00129342, 130.82,0
409, 0.00138846, 137.099,0
505, 0.00198824, 144.55,0
601, 0.00268732, 150.467,0
697, 0.0035406, 152.858,0
793, 0.00490135, 142.405,0
889, 0.00599779, 145.828,0
985, 0.0071562, 149.691,0
1081, 0.00853752, 150.829,0
1177, 0.00994866, 153.196,0
1273, 0.0121342, 146.725,0
1369, 0.01388, 148.17,0
1465, 0.0157949, 148.954,0
1561, 0.0176822, 150.927,0
1657, 0.0211164, 142.29,0
1753, 0.025824, 130.13,0
1849, 0.0278639, 134.088,0
1945, 0.0310643, 133.01,0
2041, 0.0327597, 138.811,0
2137, 0.0365738, 136.241,0
2233, 0.0416863, 130.456,0
2329, 0.0428391, 138.04,0
2425, 0.0465763, 137.595,0
2521, 0.0488688, 141.68,0
2617, 0.0537713, 138.712,0
2713, 0.0579957, 138.176,0
2809, 0.0607491, 141.375,0
2905, 0.0661676, 138.786,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_6.csv <==
n,time,Flops,error
97, 0.00012216, 101.847,0
121, 0.000150524, 123.983,0
145, 0.000179948, 145.194,0
169, 0.000214292, 162.565,0
193, 0.000342814, 130.653,0
217, 0.00038766, 144.423,0
241, 0.000433231, 157.95,0
265, 0.000476238, 172.423,0
289, 0.000685283, 141.612,0
313, 0.000740041, 152.99,0
337, 0.000792046, 164.936,0
361, 0.000850433, 175.557,0
385, 0.00111964, 151.125,0
409, 0.00118598, 160.505,0
505, 0.00176115, 163.189,0
601, 0.00244413, 165.438,0
697, 0.00324136, 166.97,0
793, 0.00411019, 169.816,0
889, 0.00504831, 173.255,0
985, 0.00608483, 176.048,0
1081, 0.00742751, 173.37,0
1177, 0.00873095, 174.563,0
1273, 0.0102668, 173.413,0
1369, 0.0118554, 173.473,0
1465, 0.0134546, 174.863,0
1561, 0.015709, 169.885,0
1657, 0.0182527, 164.614,0
1753, 0.0221902, 151.439,0
1849, 0.0245109, 152.43,0
1945, 0.0277255, 149.027,0
2041, 0.0291668, 155.91,0
2137, 0.0335511, 148.516,0
2233, 0.0350913, 154.973,0
2329, 0.038308, 154.367,0
2425, 0.0408848, 156.75,0
2521, 0.0440822, 157.065,0
2617, 0.0457705, 162.959,0
2713, 0.0500333, 160.166,0
2809, 0.0517608, 165.926,0
2905, 0.0574835, 159.753,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_7.csv <==
n,time,Flops,error
97, 0.000125034, 99.5055,0
121, 0.000151455, 123.22,0
145, 0.000177944, 146.829,0
169, 0.000205132, 169.825,0
193, 0.000231802, 193.224,0
217, 0.000386519, 144.85,0
241, 0.000428164, 159.819,0
265, 0.000498991, 164.561,0
289, 0.000551241, 176.047,0
313, 0.00061895, 182.92,0
337, 0.00079742, 163.824,0
361, 0.000929406, 160.639,0
385, 0.00100423, 168.493,0
409, 0.00104635, 181.924,0
505, 0.00164169, 175.064,0
601, 0.0023337, 173.267,0
697, 0.00298763, 181.15,0
793, 0.00400377, 174.329,0
889, 0.0051527, 169.745,0
985, 0.00581111, 184.34,0
1081, 0.00710377, 181.271,0
1177, 0.00763409, 199.643,0
1273, 0.00977562, 182.126,0
1369, 0.0110069, 186.846,0
1465, 0.0133721, 175.942,0
1561, 0.0151566, 176.076,0
1657, 0.0171807, 174.885,0
1753, 0.0203894, 164.815,0
1849, 0.0220381, 169.534,0
1945, 0.0246659, 167.513,0
2041, 0.0270158, 168.324,0
2137, 0.0279382, 178.353,0
2233, 0.032385, 167.924,0
2329, 0.0340226, 173.811,0
2425, 0.035645, 179.792,0
2521, 0.039788, 174.016,0
2617, 0.0407484, 183.044,0
2713, 0.0447078, 179.245,0
2809, 0.0482292, 178.075,0
2905, 0.0510906, 179.742,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_8.csv <==
n,time,Flops,error
97, 8.10044e-05, 153.592,0
121, 0.00015146, 123.217,0
145, 0.000178548, 146.333,0
169, 0.000206181, 168.961,0
193, 0.000232066, 193.005,0
217, 0.000269488, 207.754,0
241, 0.000441982, 154.822,0
265, 0.000483059, 169.989,0
289, 0.000526719, 184.243,0
313, 0.000586676, 192.983,0
337, 0.000630105, 207.325,0
361, 0.000690992, 216.065,0
385, 0.000938033, 180.384,0
409, 0.00105931, 179.698,0
505, 0.00149325, 192.467,0
601, 0.00175104, 230.92,0
697, 0.00244943, 220.953,0
793, 0.0032627, 213.925,0
889, 0.00415786, 210.359,0
985, 0.0045978, 232.986,0
1081, 0.00569141, 226.254,0
1177, 0.00686325, 222.066,0
1273, 0.00820835, 216.9,0
1369, 0.00885232, 232.323,0
1465, 0.0102805, 228.852,0
1561, 0.0118396, 225.407,0
1657, 0.015953, 188.343,0
1753, 0.0172357, 194.972,0
1849, 0.0187685, 199.068,0
1945, 0.0222326, 185.846,0
2041, 0.0250935, 181.218,0
2137, 0.0267413, 186.336,0
2233, 0.0272267, 199.739,0
2329, 0.0309272, 191.207,0
2425, 0.0320781, 199.783,0
2521, 0.033212, 208.471,0
2617, 0.0375687, 198.536,0
2713, 0.0394902, 202.927,0
2809, 0.0430239, 199.62,0
2905, 0.0446737, 205.56,0


==> anc/testresults_francis_6/results_16xnx2_prepacked_para_9.csv <==
n,time,Flops,error
97, 8.1264e-05, 153.101,0
121, 8.85245e-05, 210.816,0
145, 0.000185054, 141.188,0
169, 0.000218336, 159.554,0
193, 0.00024339, 184.025,0
217, 0.000277645, 201.65,0
241, 0.00029789, 229.712,0
265, 0.000340899, 240.877,0
289, 0.000535054, 181.373,0
313, 0.000582586, 194.338,0
337, 0.000620173, 210.646,0
361, 0.000662182, 225.466,0
385, 0.000704743, 240.096,0
409, 0.000745033, 255.501,0
505, 0.00121745, 236.068,0
601, 0.00181387, 222.922,0
697, 0.00209315, 258.562,0
793, 0.00284819, 245.058,0
889, 0.00370889, 235.824,0
985, 0.00412624, 259.612,0
1081, 0.00520045, 247.614,0
1177, 0.00627806, 242.765,0
1273, 0.0068369, 260.41,0
1369, 0.00825874, 249.02,0
1465, 0.00963195, 244.261,0
1561, 0.0107973, 247.167,0
1657, 0.0146641, 204.899,0
1753, 0.0166402, 201.949,0
1849, 0.0173529, 215.307,0
1945, 0.0206237, 200.345,0
2041, 0.0233388, 194.843,0
2137, 0.023584, 211.282,0
2233, 0.02479, 219.372,0
2329, 0.0284274, 208.021,0
2425, 0.0295043, 217.212,0
2521, 0.0310772, 222.792,0
2617, 0.0343902, 216.886,0
2713, 0.037013, 216.509,0
2809, 0.037517, 228.921,0
2905, 0.0416577, 220.443,0


==> anc/testresults_francis_6/results_48xnx1_packed.csv <==
n,time,Flops,error
97, 0.000450191, 27.6363,0
121, 0.000567037, 32.9122,0
145, 0.000941603, 27.7477,0
169, 0.00109534, 31.8042,0
193, 0.001555, 28.8037,0
217, 0.00179158, 31.2501,0
241, 0.00236569, 28.9255,0
265, 0.00259516, 31.6414,0
289, 0.0033055, 29.3585,0
313, 0.00360989, 31.3634,0
337, 0.00451434, 28.9382,0
361, 0.00476916, 31.3052,0
385, 0.00577791, 29.2849,0
409, 0.00611803, 31.114,0
505, 0.00915942, 31.3776,0
601, 0.0129987, 31.1072,0
697, 0.017589, 30.7697,0
793, 0.0226519, 30.813,0
889, 0.0282092, 31.0056,0
985, 0.0366158, 29.2558,0
1081, 0.0472752, 27.2385,0
1177, 0.055185, 27.618,0
1273, 0.0606406, 29.3597,0
1369, 0.0675677, 30.4376,0
1465, 0.078214, 30.0804,0
1561, 0.0894833, 29.8237,0
1657, 0.101054, 29.733,0
1753, 0.114116, 29.448,0
1849, 0.127814, 29.2316,0
1945, 0.139588, 29.6004,0
2041, 0.152878, 29.7452,0
2137, 0.169203, 29.4489,0
2233, 0.185991, 29.2392,0
2329, 0.203079, 29.1192,0
2425, 0.220074, 29.1205,0
2521, 0.23721, 29.1883,0
2617, 0.257552, 28.9601,0
2713, 0.27906, 28.7165,0
2809, 0.29857, 28.7652,0
2905, 0.320042, 28.6936,0


==> anc/testresults_francis_6/results_48xnx1_packed_para.csv <==
n,time,Flops,error
97, 0.00019441, 63.9967,0
121, 0.000237833, 78.4684,0
145, 0.000294892, 88.5996,0
169, 0.000343051, 101.549,0
193, 0.000392202, 114.201,0
217, 0.000441644, 126.77,0
241, 0.000480176, 142.508,0
265, 0.000535207, 153.426,0
289, 0.000589995, 164.484,0
313, 0.000666225, 169.94,0
337, 0.000704937, 185.317,0
361, 0.000758886, 196.735,0
385, 0.000803948, 210.469,0
409, 0.000862557, 220.689,0
505, 0.00102071, 281.569,0
601, 0.00122185, 330.934,0
697, 0.00142587, 379.565,0
793, 0.00165405, 421.978,0
889, 0.00187526, 466.412,0
985, 0.00212512, 504.077,0
1081, 0.00244943, 525.716,0
1177, 0.00652879, 233.442,0
1273, 0.00642931, 276.918,0
1369, 0.00883723, 232.72,0
1465, 0.00779772, 301.717,0
1561, 0.00732855, 364.154,0
1657, 0.00798008, 376.519,0
1753, 0.0112799, 297.918,0
1849, 0.0100776, 370.746,0
1945, 0.0117716, 351.003,0
2041, 0.0137691, 330.261,0
2137, 0.0133495, 373.262,0
2233, 0.0141066, 385.51,0
2329, 0.0166055, 356.117,0
2425, 0.0180885, 354.296,0
2521, 0.0195876, 353.477,0
2617, 0.0211544, 352.586,0
2713, 0.0299664, 267.42,0
2809, 0.0332205, 258.528,0
2905, 0.0301411, 304.672,0


==> anc/testresults_francis_6/results_48xnx1_prepacked.csv <==
n,time,Flops,error
97, 0.000443182, 28.0734,0
121, 0.000553358, 33.7258,0
145, 0.000915513, 28.5385,0
169, 0.00106305, 32.7703,0
193, 0.00151459, 29.5723,0
217, 0.00174115, 32.1553,0
241, 0.00230584, 29.6763,0
265, 0.00252342, 32.5409,0
289, 0.00320606, 30.2691,0
313, 0.00350524, 32.2998,0
337, 0.00429034, 30.4491,0
361, 0.00460755, 32.4032,0
385, 0.00557514, 30.35,0
409, 0.00590875, 32.216,0
505, 0.00884202, 32.504,0
601, 0.0125207, 32.2947,0
697, 0.0169779, 31.8772,0
793, 0.0218613, 31.9273,0
889, 0.0272252, 32.1263,0
985, 0.0332368, 32.23,0
1081, 0.0403635, 31.9027,0
1177, 0.0478773, 31.8334,0
1273, 0.05578, 31.9181,0
1369, 0.0645312, 31.8698,0
1465, 0.0741309, 31.7372,0
1561, 0.0840933, 31.7353,0
1657, 0.0941633, 31.9089,0
1753, 0.105756, 31.7758,0
1849, 0.117778, 31.7226,0
1945, 0.131247, 31.4815,0
2041, 0.143199, 31.7557,0
2137, 0.15764, 31.609,0
2233, 0.172978, 31.4388,0
2329, 0.189414, 31.22,0
2425, 0.203383, 31.5103,0
2521, 0.218708, 31.6575,0
2617, 0.237398, 31.4187,0
2713, 0.256753, 31.2115,0
2809, 0.273789, 31.3689,0
2905, 0.292536, 31.3915,0


==> anc/testresults_francis_6/results_48xnx1_prepacked_para.csv <==
n,time,Flops,error
97, 0.000185221, 67.1715,0
121, 0.000225512, 82.7557,0
145, 0.000270796, 96.4837,0
169, 0.000311283, 111.913,0
193, 0.000353316, 126.77,0
217, 0.00040424, 138.5,0
241, 0.000448744, 152.49,0
265, 0.000491345, 167.122,0
289, 0.000532038, 182.401,0
313, 0.000587696, 192.648,0
337, 0.000626166, 208.63,0
361, 0.000673303, 221.742,0
385, 0.000723512, 233.867,0
409, 0.000761942, 249.831,0
505, 0.000933349, 307.925,0
601, 0.00112104, 360.694,0
697, 0.00133122, 406.553,0
793, 0.00151655, 460.237,0
889, 0.00170726, 512.308,0
985, 0.00188372, 568.675,0
1081, 0.0021455, 600.19,0
1177, 0.00237751, 641.046,0
1273, 0.00260847, 682.542,0
1369, 0.00535195, 384.271,0
1465, 0.00549405, 428.228,0
1561, 0.00608385, 438.657,0
1657, 0.00618548, 485.758,0
1753, 0.00731705, 459.266,0
1849, 0.00826318, 452.152,0
1945, 0.00941662, 438.783,0
2041, 0.0101361, 448.634,0
2137, 0.0117081, 425.592,0
2233, 0.0121066, 449.197,0
2329, 0.0126537, 467.331,0
2425, 0.0131701, 486.609,0
2521, 0.0136111, 508.685,0
2617, 0.0146806, 508.066,0
2713, 0.0205643, 389.686,0
2809, 0.0207355, 414.19,0
2905, 0.0222575, 412.586,0


==> anc/testresults_francis_6/results_8xnx5_packed.csv <==
n,time,Flops,error
97, 0.000513603, 24.2241,0
121, 0.000750046, 24.8817,0
145, 0.00103665, 25.2035,0
169, 0.00136725, 25.4792,0
193, 0.00174245, 25.705,0
217, 0.00213834, 26.1825,0
241, 0.00260577, 26.2605,0
265, 0.00312584, 26.2696,0
289, 0.00371087, 26.1514,0
313, 0.00441698, 25.6326,0
337, 0.00498692, 26.1959,0
361, 0.00569952, 26.195,0
385, 0.00646826, 26.1594,0
409, 0.00725555, 26.236,0
505, 0.0109672, 26.2056,0
601, 0.0153737, 26.3016,0
697, 0.0205955, 26.2781,0
793, 0.0266303, 26.2098,0
889, 0.0334132, 26.1767,0
985, 0.0413943, 25.8785,0
1081, 0.0493124, 26.1132,0
1177, 0.0592758, 25.712,0
1273, 0.0700023, 25.4333,0
1369, 0.0816988, 25.1729,0
1465, 0.0936117, 25.1326,0
1561, 0.108734, 24.5437,0
1657, 0.12286, 24.4559,0
1753, 0.138614, 24.2433,0
1849, 0.154834, 24.1304,0
1945, 0.170719, 24.2027,0
2041, 0.188224, 24.1595,0
2137, 0.207813, 23.9777,0
2233, 0.227769, 23.8761,0
2329, 0.248883, 23.7601,0
2425, 0.271167, 23.6337,0
2521, 0.293478, 23.5921,0
2617, 0.317257, 23.5101,0
2713, 0.340806, 23.5138,0
2809, 0.366409, 23.4395,0
2905, 0.393012, 23.3661,0


==> anc/testresults_francis_6/results_8xnx5_packed_para.csv <==
n,time,Flops,error
97, 9.53586e-05, 130.472,0
121, 6.99048e-05, 266.969,0
145, 7.61178e-05, 343.249,0
169, 8.29422e-05, 420.009,0
193, 9.19589e-05, 487.063,0
217, 0.000186268, 300.573,0
241, 0.000198504, 344.722,0
265, 0.000213685, 384.278,0
289, 0.000230825, 420.424,0
313, 0.000248837, 454.991,0
337, 0.000269307, 485.085,0
361, 0.00029425, 507.389,0
385, 0.000320273, 528.318,0
409, 0.000338808, 561.842,0
505, 0.000589585, 487.463,0
601, 0.000733258, 551.446,0
697, 0.0010963, 493.67,0
793, 0.00127865, 545.868,0
889, 0.00285056, 306.832,0
985, 0.00202075, 530.11,0
1081, 0.00224942, 572.461,0
1177, 0.00288211, 528.812,0
1273, 0.00350894, 507.388,0
1369, 0.00393845, 522.185,0
1465, 0.00500018, 470.525,0
1561, 0.00894622, 298.307,0
1657, 0.00671914, 447.177,0
1753, 0.00747512, 449.555,0
1849, 0.00879644, 424.742,0
1945, 0.0097849, 422.269,0
2041, 0.0120757, 376.574,0
2137, 0.0125135, 398.198,0
2233, 0.0219544, 247.705,0
2329, 0.0170675, 346.478,0
2425, 0.0181632, 352.837,0
2521, 0.0206323, 335.578,0
2617, 0.0348955, 213.745,0
2713, 0.0298864, 268.136,0
2809, 0.0265135, 323.927,0
2905, 0.0343474, 267.361,0


==> anc/testresults_francis_6/results_8xnx5_prepacked.csv <==
n,time,Flops,error
97, 0.00050781, 24.5005,0
121, 0.000736668, 25.3335,0
145, 0.00101302, 25.7915,0
169, 0.00133733, 26.0493,0
193, 0.00170017, 26.3442,0
217, 0.00210274, 26.6258,0
241, 0.00256082, 26.7215,0
265, 0.00305814, 26.8512,0
289, 0.00363665, 26.6852,0
313, 0.00422377, 26.8051,0
337, 0.00485081, 26.931,0
361, 0.00556541, 26.8263,0
385, 0.0062725, 26.9758,0
409, 0.00705489, 26.9822,0
505, 0.0106657, 26.9463,0
601, 0.0149688, 27.0129,0
697, 0.0200738, 26.9609,0
793, 0.0259362, 26.9112,0
889, 0.0324845, 26.925,0
985, 0.0395518, 27.084,0
1081, 0.047516, 27.1004,0
1177, 0.0563757, 27.0346,0
1273, 0.0656173, 27.133,0
1369, 0.0759388, 27.0823,0
1465, 0.0866731, 27.1446,0
1561, 0.0993917, 26.8506,0
1657, 0.111243, 27.0098,0
1753, 0.124309, 27.0332,0
1849, 0.138367, 27.0023,0
1945, 0.152881, 27.0266,0
2041, 0.168071, 27.0565,0
2137, 0.184317, 27.0341,0
2233, 0.20146, 26.9941,0
2329, 0.218954, 27.0079,0
2425, 0.237984, 26.929,0
2521, 0.256351, 27.0089,0
2617, 0.276745, 26.9517,0
2713, 0.295878, 27.0843,0
2809, 0.317712, 27.0321,0
2905, 0.339707, 27.0326,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para.csv <==
n,time,Flops,error
97, 8.63116e-05, 144.148,0
121, 7.36191e-05, 253.5,0
145, 8.75497e-05, 298.429,0
169, 9.73753e-05, 357.755,0
193, 0.000105458, 424.716,0
217, 0.000179503, 311.901,0
241, 0.000202246, 338.344,0
265, 0.000219961, 373.314,0
289, 0.000240476, 403.551,0
313, 0.000277209, 408.423,0
337, 0.000286766, 455.552,0
361, 0.000309114, 482.99,0
385, 0.000340357, 497.142,0
409, 0.000436932, 435.666,0
505, 0.000593141, 484.541,0
601, 0.000729327, 554.418,0
697, 0.00112709, 480.183,0
793, 0.00137358, 508.143,0
889, 0.00277818, 314.827,0
985, 0.00200881, 533.261,0
1081, 0.00217092, 593.161,0
1177, 0.00314772, 484.19,0
1273, 0.00348779, 510.465,0
1369, 0.00407555, 504.618,0
1465, 0.00437665, 537.559,0
1561, 0.00846363, 315.316,0
1657, 0.00653164, 460.014,0
1753, 0.0143966, 233.421,0
1849, 0.0104261, 358.35,0
1945, 0.0134139, 308.027,0
2041, 0.0124308, 365.818,0
2137, 0.0121723, 409.36,0
2233, 0.0160891, 338.007,0
2329, 0.0155193, 381.04,0
2425, 0.0150822, 424.915,0
2521, 0.0161765, 428.013,0
2617, 0.015998, 466.229,0
2713, 0.0195046, 410.858,0
2809, 0.0196694, 436.639,0
2905, 0.0269087, 341.271,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_1.csv <==
n,time,Flops,error
97, 0.000504068, 24.6824,0
121, 0.000734444, 25.4102,0
145, 0.00101319, 25.7873,0
169, 0.00133153, 26.1628,0
193, 0.00169626, 26.405,0
217, 0.00209937, 26.6686,0
241, 0.00255191, 26.8147,0
265, 0.00304263, 26.988,0
289, 0.00362382, 26.7796,0
313, 0.00430123, 26.3224,0
337, 0.00484451, 26.9659,0
361, 0.00553815, 26.9583,0
385, 0.00627213, 26.9774,0
409, 0.00703773, 27.048,0
505, 0.0106233, 27.0539,0
601, 0.0148956, 27.1457,0
697, 0.0200054, 27.0532,0
793, 0.0257742, 27.0803,0
889, 0.0323131, 27.0678,0
985, 0.0393203, 27.2435,0
1081, 0.0472878, 27.2313,0
1177, 0.0559534, 27.2387,0
1273, 0.0653089, 27.2611,0
1369, 0.0754727, 27.2495,0
1465, 0.0861167, 27.32,0
1561, 0.0986522, 27.0518,0
1657, 0.110544, 27.1806,0
1753, 0.123773, 27.1503,0
1849, 0.137438, 27.1847,0
1945, 0.152054, 27.1737,0
2041, 0.167055, 27.221,0
2137, 0.183094, 27.2147,0
2233, 0.200286, 27.1522,0
2329, 0.217498, 27.1887,0
2425, 0.236402, 27.1092,0
2521, 0.254949, 27.1574,0
2617, 0.274803, 27.1421,0
2713, 0.294655, 27.1966,0
2809, 0.315978, 27.1805,0
2905, 0.340051, 27.0052,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_10.csv <==
n,time,Flops,error
97, 8.91871e-05, 139.5,0
121, 0.000114644, 162.785,0
145, 0.000226765, 115.218,0
169, 0.00020466, 170.216,0
193, 0.000225863, 198.305,0
217, 0.000258258, 216.788,0
241, 0.000364862, 187.547,0
265, 0.000401366, 204.588,0
289, 0.000435337, 222.918,0
313, 0.000591921, 191.273,0
337, 0.000625698, 208.786,0
361, 0.000666669, 223.948,0
385, 0.00141299, 119.75,0
409, 0.000907502, 209.759,0
505, 0.00129612, 221.739,0
601, 0.00175185, 230.815,0
697, 0.00228303, 237.057,0
793, 0.00319618, 218.378,0
889, 0.0039017, 224.17,0
985, 0.00463038, 231.346,0
1081, 0.0054551, 236.055,0
1177, 0.00638292, 238.777,0
1273, 0.00787781, 226.001,0
1369, 0.0098649, 208.476,0
1465, 0.0101755, 231.213,0
1561, 0.0124471, 214.404,0
1657, 0.0159831, 187.989,0
1753, 0.0174798, 192.249,0
1849, 0.0199967, 186.841,0
1945, 0.0209038, 197.661,0
2041, 0.0235311, 193.251,0
2137, 0.0245164, 203.246,0
2233, 0.0270538, 201.015,0
2329, 0.0291378, 202.949,0
2425, 0.0310938, 206.108,0
2521, 0.0335991, 206.07,0
2617, 0.0357876, 208.417,0
2713, 0.0382186, 209.679,0
2809, 0.040506, 212.028,0
2905, 0.0431382, 212.877,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_11.csv <==
n,time,Flops,error
97, 8.96043e-05, 138.851,0
121, 0.000105533, 176.839,0
145, 0.000123663, 211.279,0
169, 0.000200659, 173.61,0
193, 0.000227258, 197.087,0
217, 0.000254256, 220.2,0
241, 0.000276632, 247.364,0
265, 0.000398197, 206.216,0
289, 0.000433808, 223.704,0
313, 0.000470479, 240.646,0
337, 0.000988198, 132.197,0
361, 0.000669421, 223.027,0
385, 0.000717252, 235.908,0
409, 0.000755386, 251.999,0
505, 0.00111363, 258.077,0
601, 0.00305362, 132.417,0
697, 0.00230719, 234.575,0
793, 0.00293578, 237.747,0
889, 0.00357707, 244.515,0
985, 0.00429805, 249.234,0
1081, 0.00509088, 252.943,0
1177, 0.00597697, 254.995,0
1273, 0.00689148, 258.347,0
1369, 0.00807361, 254.731,0
1465, 0.00910666, 258.35,0
1561, 0.0143487, 185.99,0
1657, 0.0220706, 136.138,0
1753, 0.0166558, 201.76,0
1849, 0.0181265, 206.119,0
1945, 0.0202052, 204.495,0
2041, 0.0216129, 210.403,0
2137, 0.0228289, 218.27,0
2233, 0.0250286, 217.281,0
2329, 0.0273394, 216.3,0
2425, 0.0290239, 220.807,0
2521, 0.0305325, 226.767,0
2617, 0.0324691, 229.718,0
2713, 0.057952, 138.28,0
2809, 0.0384532, 223.348,0
2905, 0.0399503, 229.864,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_12.csv <==
n,time,Flops,error
97, 8.86995e-05, 140.267,0
121, 0.000105765, 176.451,0
145, 0.00012308, 212.28,0
169, 0.000145239, 239.856,0
193, 0.000225099, 198.978,0
217, 0.000250695, 223.328,0
241, 0.000276052, 247.883,0
265, 0.00030213, 271.785,0
289, 0.000434342, 223.429,0
313, 0.000470614, 240.576,0
337, 0.000502449, 260,0
361, 0.000540969, 275.985,0
385, 0.000709211, 238.583,0
409, 0.000750887, 253.509,0
505, 0.00110876, 259.209,0
601, 0.00155533, 259.978,0
697, 0.00202922, 266.708,0
793, 0.00261209, 267.209,0
889, 0.00325264, 268.903,0
985, 0.00393811, 272.014,0
1081, 0.0047021, 273.858,0
1177, 0.00555352, 274.438,0
1273, 0.00659028, 270.154,0
1369, 0.00797594, 257.85,0
1465, 0.00861416, 273.121,0
1561, 0.0111131, 240.143,0
1657, 0.0137161, 219.06,0
1753, 0.0158272, 212.322,0
1849, 0.0167701, 222.79,0
1945, 0.0180897, 228.409,0
2041, 0.0196151, 231.831,0
2137, 0.0216927, 229.702,0
2233, 0.0229841, 236.608,0
2329, 0.0248822, 237.659,0
2425, 0.0266574, 240.409,0
2521, 0.0287414, 240.898,0
2617, 0.030379, 245.523,0
2713, 0.0326867, 245.165,0
2809, 0.0350507, 245.029,0
2905, 0.0370868, 247.612,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_13.csv <==
n,time,Flops,error
97, 8.80386e-05, 141.32,0
121, 0.000104756, 178.151,0
145, 0.000122922, 212.552,0
169, 0.000143617, 242.565,0
193, 0.000294508, 152.083,0
217, 0.000250609, 223.404,0
241, 0.000278482, 245.721,0
265, 0.000301294, 272.539,0
289, 0.000332698, 291.69,0
313, 0.000474911, 238.4,0
337, 0.000508405, 256.954,0
361, 0.000542516, 275.198,0
385, 0.000574143, 294.71,0
409, 0.000754083, 252.434,0
505, 0.00184418, 155.842,0
601, 0.00132204, 305.854,0
697, 0.00177763, 304.455,0
793, 0.00231347, 301.7,0
889, 0.0029067, 300.907,0
985, 0.00356129, 300.796,0
1081, 0.00433265, 297.21,0
1177, 0.00513064, 297.058,0
1273, 0.00598703, 297.375,0
1369, 0.00703061, 292.521,0
1465, 0.0081565, 288.445,0
1561, 0.0106459, 250.681,0
1657, 0.0138318, 217.228,0
1753, 0.0209371, 160.504,0
1849, 0.0158449, 235.799,0
1945, 0.0170755, 241.975,0
2041, 0.0189712, 239.7,0
2137, 0.0197776, 251.945,0
2233, 0.0224104, 242.665,0
2329, 0.0239209, 247.21,0
2425, 0.0247795, 258.628,0
2521, 0.0270573, 255.892,0
2617, 0.0292343, 255.136,0
2713, 0.03059, 261.969,0
2809, 0.0326963, 262.673,0
2905, 0.0353143, 260.04,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_14.csv <==
n,time,Flops,error
97, 8.36857e-05, 148.671,0
121, 0.00010426, 178.999,0
145, 0.000124095, 210.543,0
169, 0.000143767, 242.311,0
193, 0.00015823, 283.067,0
217, 0.000251918, 222.244,0
241, 0.000277184, 246.872,0
265, 0.000301796, 272.086,0
289, 0.000328345, 295.557,0
313, 0.000357163, 316.994,0
337, 0.000504546, 258.92,0
361, 0.000537629, 277.699,0
385, 0.000573383, 295.101,0
409, 0.000609859, 312.132,0
505, 0.00092845, 309.549,0
601, 0.00131967, 306.403,0
697, 0.00179632, 301.288,0
793, 0.00233492, 298.928,0
889, 0.00296254, 295.235,0
985, 0.00321128, 333.581,0
1081, 0.0039086, 329.454,0
1177, 0.00470277, 324.085,0
1273, 0.00557518, 319.343,0
1369, 0.00644792, 318.955,0
1465, 0.00750396, 313.529,0
1561, 0.0102109, 261.359,0
1657, 0.0117372, 255.994,0
1753, 0.0140151, 239.775,0
1849, 0.0151241, 247.038,0
1945, 0.0164991, 250.429,0
2041, 0.0178128, 255.289,0
2137, 0.0196442, 253.656,0
2233, 0.0210781, 258.004,0
2329, 0.0213952, 276.393,0
2425, 0.0232099, 276.118,0
2521, 0.0250278, 276.642,0
2617, 0.0264537, 281.954,0
2713, 0.0283864, 282.306,0
2809, 0.0305869, 280.788,0
2905, 0.0328189, 279.813,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_15.csv <==
n,time,Flops,error
97, 6.20094e-05, 200.64,0
121, 0.000104701, 178.245,0
145, 0.000122905, 212.581,0
169, 0.000146315, 238.092,0
193, 0.00016176, 276.891,0
217, 0.000177333, 315.719,0
241, 0.000278515, 245.691,0
265, 0.00030281, 271.176,0
289, 0.000328987, 294.979,0
313, 0.00035755, 316.651,0
337, 0.00038238, 341.642,0
361, 0.00053928, 276.849,0
385, 0.000577837, 292.826,0
409, 0.00061444, 309.805,0
505, 0.000925529, 310.526,0
601, 0.00132247, 305.755,0
697, 0.00152929, 353.897,0
793, 0.0020286, 344.067,0
889, 0.00260454, 335.816,0
985, 0.00331991, 322.666,0
1081, 0.00392431, 328.136,0
1177, 0.00426623, 357.246,0
1273, 0.00506613, 351.431,0
1369, 0.00659719, 311.738,0
1465, 0.0070554, 333.462,0
1561, 0.00918213, 290.643,0
1657, 0.0105087, 285.92,0
1753, 0.0133779, 251.197,0
1849, 0.0144074, 259.326,0
1945, 0.0160413, 257.577,0
2041, 0.0173446, 262.18,0
2137, 0.0178736, 278.783,0
2233, 0.0195634, 277.98,0
2329, 0.0206156, 286.846,0
2425, 0.022765, 281.514,0
2521, 0.0241723, 286.433,0
2617, 0.0247477, 301.392,0
2713, 0.0268268, 298.717,0
2809, 0.0284814, 301.545,0
2905, 0.0317855, 288.91,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_16.csv <==
n,time,Flops,error
97, 6.046e-05, 205.782,0
121, 0.000114082, 163.588,0
145, 0.000125831, 207.639,0
169, 0.000144914, 240.394,0
193, 0.000160368, 279.293,0
217, 0.000177799, 314.891,0
241, 0.000360743, 189.688,0
265, 0.000302541, 271.416,0
289, 0.000330039, 294.039,0
313, 0.000358627, 315.7,0
337, 0.00038251, 341.525,0
361, 0.000407121, 366.72,0
385, 0.000574599, 294.476,0
409, 0.000614654, 309.697,0
505, 0.000929028, 309.357,0
601, 0.00110254, 366.746,0
697, 0.00153533, 352.504,0
793, 0.00204525, 341.266,0
889, 0.00261465, 334.517,0
985, 0.00289675, 369.801,0
1081, 0.00354353, 363.396,0
1177, 0.00428967, 355.295,0
1273, 0.00509288, 349.584,0
1369, 0.00545427, 377.062,0
1465, 0.00686466, 342.727,0
1561, 0.0089381, 298.578,0
1657, 0.010759, 279.268,0
1753, 0.012737, 263.836,0
1849, 0.0139657, 267.527,0
1945, 0.0151384, 272.938,0
2041, 0.0163016, 278.955,0
2137, 0.0169872, 293.33,0
2233, 0.019521, 278.583,0
2329, 0.0198214, 298.338,0
2425, 0.021817, 293.747,0
2521, 0.0223623, 309.617,0
2617, 0.0241951, 308.275,0
2713, 0.0255072, 314.171,0
2809, 0.0278596, 308.275,0
2905, 0.0296773, 309.433,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_17.csv <==
n,time,Flops,error
97, 6.32418e-05, 196.731,0
121, 0.000100226, 186.203,0
145, 0.000123862, 210.94,0
169, 0.000144834, 240.527,0
193, 0.000162518, 275.598,0
217, 0.000176138, 317.861,0
241, 0.000197248, 346.918,0
265, 0.000395295, 207.73,0
289, 0.000331265, 292.951,0
313, 0.000357584, 316.621,0
337, 0.000382251, 341.756,0
361, 0.000405848, 367.87,0
385, 0.000433747, 390.103,0
409, 0.000611406, 311.342,0
505, 0.000750399, 382.997,0
601, 0.00110087, 367.302,0
697, 0.00153108, 353.481,0
793, 0.00177392, 393.465,0
889, 0.00226934, 385.418,0
985, 0.00287566, 372.513,0
1081, 0.00609454, 211.288,0
1177, 0.0038507, 395.797,0
1273, 0.00480977, 370.162,0
1369, 0.00598068, 343.874,0
1465, 0.00635962, 369.944,0
1561, 0.00803601, 332.096,0
1657, 0.0104669, 287.062,0
1753, 0.0160694, 209.122,0
1849, 0.0132626, 281.711,0
1945, 0.0145265, 284.436,0
2041, 0.0160368, 283.56,0
2137, 0.0163171, 305.377,0
2233, 0.0182095, 298.647,0
2329, 0.0202015, 292.726,0
2425, 0.0201608, 317.877,0
2521, 0.0217012, 319.049,0
2617, 0.022998, 324.321,0
2713, 0.0379351, 211.246,0
2809, 0.0256977, 334.21,0
2905, 0.0289043, 317.708,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_18.csv <==
n,time,Flops,error
97, 5.63669e-05, 220.725,0
121, 7.30386e-05, 255.514,0
145, 0.000134846, 193.757,0
169, 0.000159608, 218.263,0
193, 0.000179608, 249.375,0
217, 0.000194656, 287.621,0
241, 0.000214621, 318.836,0
265, 0.000233569, 351.565,0
289, 0.000346479, 280.087,0
313, 0.000386728, 292.76,0
337, 0.000422279, 309.361,0
361, 0.000439485, 339.714,0
385, 0.000440751, 383.903,0
409, 0.00046614, 408.368,0
505, 0.000751482, 382.445,0
601, 0.00113851, 355.159,0
697, 0.00128314, 421.785,0
793, 0.00176465, 395.532,0
889, 0.00229501, 381.106,0
985, 0.00251116, 426.584,0
1081, 0.0031586, 407.682,0
1177, 0.00387468, 393.348,0
1273, 0.00416172, 427.802,0
1369, 0.00507117, 405.546,0
1465, 0.00594228, 395.926,0
1561, 0.00714578, 373.468,0
1657, 0.00917944, 327.323,0
1753, 0.012127, 277.106,0
1849, 0.0122177, 305.803,0
1945, 0.0136489, 302.725,0
2041, 0.0150718, 301.716,0
2137, 0.0157873, 315.624,0
2233, 0.0169995, 319.904,0
2329, 0.0194074, 304.703,0
2425, 0.0187813, 341.226,0
2521, 0.0207001, 334.479,0
2617, 0.0240987, 309.508,0
2713, 0.0236999, 338.13,0
2809, 0.0256385, 334.982,0
2905, 0.0271875, 337.771,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_19.csv <==
n,time,Flops,error
97, 5.78931e-05, 214.906,0
121, 7.21405e-05, 258.695,0
145, 0.000119927, 217.861,0
169, 0.000146645, 237.556,0
193, 0.000166145, 269.582,0
217, 0.000180417, 310.322,0
241, 0.000200761, 340.847,0
265, 0.000218733, 375.41,0
289, 0.00043117, 225.072,0
313, 0.000361309, 313.357,0
337, 0.000385126, 339.206,0
361, 0.000409322, 364.748,0
385, 0.000437482, 386.772,0
409, 0.000464553, 409.763,0
505, 0.000750301, 383.047,0
601, 0.00174134, 232.207,0
697, 0.00127684, 423.866,0
793, 0.00175666, 397.33,0
889, 0.00194976, 448.592,0
985, 0.00252369, 424.467,0
1081, 0.00315238, 408.487,0
1177, 0.00345077, 441.669,0
1273, 0.0041741, 426.533,0
1369, 0.0049843, 412.615,0
1465, 0.0053296, 441.441,0
1561, 0.00709879, 375.94,0
1657, 0.0128219, 234.336,0
1753, 0.0113075, 297.19,0
1849, 0.0126018, 296.482,0
1945, 0.0127632, 323.732,0
2041, 0.0139948, 324.935,0
2137, 0.0156283, 318.836,0
2233, 0.0165418, 328.757,0
2329, 0.0184494, 320.524,0
2425, 0.0270658, 236.781,0
2521, 0.0194644, 355.714,0
2617, 0.0210086, 355.033,0
2713, 0.0216213, 370.636,0
2809, 0.0233315, 368.105,0
2905, 0.0273546, 335.708,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_2.csv <==
n,time,Flops,error
97, 0.000277635, 44.8128,0
121, 0.000374348, 49.853,0
145, 0.000565657, 46.1894,0
169, 0.000699641, 49.7919,0
193, 0.000908208, 49.3166,0
217, 0.00106855, 52.3956,0
241, 0.00132573, 51.616,0
265, 0.00154404, 53.1816,0
289, 0.00187676, 51.7085,0
313, 0.00218928, 51.7149,0
337, 0.00248931, 52.4792,0
361, 0.0028044, 53.2374,0
385, 0.00322868, 52.4071,0
409, 0.00369943, 51.4556,0
505, 0.00535191, 53.7006,0
601, 0.00773936, 52.2462,0
697, 0.0100967, 53.6028,0
793, 0.0130327, 53.5557,0
889, 0.0164773, 53.0817,0
985, 0.0198744, 53.8996,0
1081, 0.0239067, 53.8638,0
1177, 0.0284278, 53.6128,0
1273, 0.0330527, 53.8653,0
1369, 0.0391748, 52.498,0
1465, 0.0444188, 52.9665,0
1561, 0.0518521, 51.468,0
1657, 0.0578789, 51.9126,0
1753, 0.0660917, 50.8457,0
1849, 0.072874, 51.2695,0
1945, 0.0791169, 52.2247,0
2041, 0.089936, 50.5627,0
2137, 0.0956181, 52.1121,0
2233, 0.103573, 52.506,0
2329, 0.112396, 52.6129,0
2425, 0.121597, 52.7041,0
2521, 0.131784, 52.5386,0
2617, 0.141643, 52.6588,0
2713, 0.151861, 52.7696,0
2809, 0.161796, 53.082,0
2905, 0.173089, 53.0544,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_20.csv <==
n,time,Flops,error
97, 6.55367e-05, 189.842,0
121, 6.99129e-05, 266.938,0
145, 0.000118559, 220.374,0
169, 0.000143582, 242.623,0
193, 0.000162926, 274.908,0
217, 0.000180588, 310.028,0
241, 0.000197518, 346.443,0
265, 0.000221913, 370.031,0
289, 0.000232728, 416.987,0
313, 0.000466227, 242.84,0
337, 0.000385702, 338.699,0
361, 0.000407238, 366.614,0
385, 0.000438391, 385.97,0
409, 0.000464604, 409.718,0
505, 0.000749756, 383.326,0
601, 0.000890612, 454.016,0
697, 0.00128141, 422.354,0
793, 0.00288381, 242.032,0
889, 0.0019727, 443.375,0
985, 0.00253189, 423.091,0
1081, 0.00275044, 468.182,0
1177, 0.00344618, 442.257,0
1273, 0.00716826, 248.372,0
1369, 0.00449146, 457.891,0
1465, 0.00562088, 418.565,0
1561, 0.00670709, 397.896,0
1657, 0.00867204, 346.475,0
1753, 0.0136452, 246.276,0
1849, 0.0119856, 311.724,0
1945, 0.0131149, 315.05,0
2041, 0.0134291, 338.623,0
2137, 0.0150368, 331.379,0
2233, 0.0225465, 241.201,0
2329, 0.0169568, 348.738,0
2425, 0.0183819, 348.641,0
2521, 0.0185552, 373.143,0
2617, 0.0200972, 371.133,0
2713, 0.0321133, 249.543,0
2809, 0.0235213, 365.135,0
2905, 0.0246219, 372.967,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_21.csv <==
n,time,Flops,error
97, 6.39552e-05, 194.536,0
121, 7.54461e-05, 247.361,0
145, 8.55619e-05, 305.362,0
169, 0.000144603, 240.911,0
193, 0.000164083, 272.97,0
217, 0.000179342, 312.182,0
241, 0.000199489, 343.021,0
265, 0.000215721, 380.652,0
289, 0.000234829, 413.255,0
313, 0.000251229, 450.659,0
337, 0.000389594, 335.315,0
361, 0.000414837, 359.899,0
385, 0.000440901, 383.773,0
409, 0.000467096, 407.532,0
505, 0.00075335, 381.497,0
601, 0.000891924, 453.348,0
697, 0.00128242, 422.021,0
793, 0.00146143, 477.597,0
889, 0.00200634, 435.94,0
985, 0.00215474, 497.147,0
1081, 0.00277006, 464.865,0
1177, 0.00344802, 442.021,0
1273, 0.00371678, 479.015,0
1369, 0.00456846, 450.173,0
1465, 0.00477395, 492.822,0
1561, 0.0058695, 454.677,0
1657, 0.00734919, 408.841,0
1753, 0.0104603, 321.261,0
1849, 0.0121002, 308.772,0
1945, 0.0120159, 343.866,0
2041, 0.0137532, 330.644,0
2137, 0.0148816, 334.833,0
2233, 0.0154344, 352.345,0
2329, 0.0158599, 372.859,0
2425, 0.0169897, 377.208,0
2521, 0.0195475, 354.201,0
2617, 0.0201345, 370.447,0
2713, 0.0207408, 386.371,0
2809, 0.0224183, 383.099,0
2905, 0.0228881, 401.22,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_22.csv <==
n,time,Flops,error
97, 6.45062e-05, 192.874,0
121, 7.79992e-05, 239.264,0
145, 8.06543e-05, 323.943,0
169, 0.000151988, 229.205,0
193, 0.000175813, 254.757,0
217, 0.000200731, 278.917,0
241, 0.000219015, 312.438,0
265, 0.000234708, 349.858,0
289, 0.000239051, 405.957,0
313, 0.000266308, 425.141,0
337, 0.000503741, 259.333,0
361, 0.000450973, 331.06,0
385, 0.000437459, 386.792,0
409, 0.000460941, 412.974,0
505, 0.000570651, 503.637,0
601, 0.000888822, 454.93,0
697, 0.00204315, 264.89,0
793, 0.00145701, 479.047,0
889, 0.00197609, 442.614,0
985, 0.0021703, 493.583,0
1081, 0.00277016, 464.849,0
1177, 0.00301516, 505.478,0
1273, 0.00372406, 478.079,0
1369, 0.00410462, 501.044,0
1465, 0.00528122, 445.486,0
1561, 0.00679514, 392.74,0
1657, 0.0085924, 349.687,0
1753, 0.0129318, 259.861,0
1849, 0.0116099, 321.812,0
1945, 0.0118431, 348.884,0
2041, 0.01356, 335.355,0
2137, 0.0141559, 351.998,0
2233, 0.0146527, 371.142,0
2329, 0.0164788, 358.854,0
2425, 0.0168338, 380.703,0
2521, 0.0184059, 376.169,0
2617, 0.0195736, 381.06,0
2713, 0.0205669, 389.637,0
2809, 0.0316178, 271.633,0
2905, 0.0238181, 385.553,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_23.csv <==
n,time,Flops,error
97, 5.76572e-05, 215.786,0
121, 7.43645e-05, 250.958,0
145, 8.60204e-05, 303.734,0
169, 0.000138372, 251.759,0
193, 0.000165534, 270.578,0
217, 0.000182616, 306.584,0
241, 0.000197172, 347.051,0
265, 0.000217105, 378.225,0
289, 0.000235012, 412.933,0
313, 0.000252945, 447.601,0
337, 0.000272954, 478.604,0
361, 0.000538274, 277.367,0
385, 0.000440953, 383.727,0
409, 0.000464456, 409.848,0
505, 0.000569101, 505.009,0
601, 0.000919499, 439.752,0
697, 0.00103645, 522.178,0
793, 0.00145888, 478.432,0
889, 0.00165339, 529,0
985, 0.00217932, 491.54,0
1081, 0.002391, 538.563,0
1177, 0.00302555, 503.741,0
1273, 0.00633445, 281.065,0
1369, 0.0040076, 513.174,0
1465, 0.00820538, 286.727,0
1561, 0.00599062, 445.484,0
1657, 0.0081243, 369.834,0
1753, 0.0102012, 329.421,0
1849, 0.0116585, 320.47,0
1945, 0.0128806, 320.781,0
2041, 0.0127556, 356.501,0
2137, 0.0132392, 376.371,0
2233, 0.0143627, 378.636,0
2329, 0.0152335, 388.19,0
2425, 0.016409, 390.559,0
2521, 0.0170153, 406.914,0
2617, 0.0196294, 379.979,0
2713, 0.0189278, 423.379,0
2809, 0.0214134, 401.077,0
2905, 0.0214054, 429.011,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_24.csv <==
n,time,Flops,error
97, 6.406e-05, 194.218,0
121, 8.10888e-05, 230.148,0
145, 8.61238e-05, 303.37,0
169, 9.35558e-05, 372.36,0
193, 0.000160924, 278.328,0
217, 0.000178774, 313.173,0
241, 0.00019342, 353.784,0
265, 0.000216495, 379.291,0
289, 0.000234439, 413.943,0
313, 0.000254681, 444.551,0
337, 0.000269755, 484.279,0
361, 0.000288711, 517.123,0
385, 0.000454492, 372.296,0
409, 0.000465077, 409.301,0
505, 0.000570693, 503.6,0
601, 0.000891352, 453.639,0
697, 0.00103267, 524.087,0
793, 0.00149771, 466.027,0
889, 0.00163707, 534.273,0
985, 0.00217931, 491.542,0
1081, 0.00238077, 540.878,0
1177, 0.00303165, 502.728,0
1273, 0.00325679, 546.672,0
1369, 0.00400404, 513.63,0
1465, 0.00428441, 549.132,0
1561, 0.00537817, 496.214,0
1657, 0.00728028, 412.71,0
1753, 0.00942495, 356.551,0
1849, 0.0101155, 369.354,0
1945, 0.0118499, 348.682,0
2041, 0.0122638, 370.8,0
2137, 0.0130836, 380.847,0
2233, 0.0137733, 394.839,0
2329, 0.0160666, 368.062,0
2425, 0.0156426, 409.692,0
2521, 0.0175774, 393.9,0
2617, 0.0181834, 410.194,0
2713, 0.0196055, 408.745,0
2809, 0.019725, 435.41,0
2905, 0.0224823, 408.462,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_25.csv <==
n,time,Flops,error
97, 6.45967e-05, 192.604,0
121, 7.65209e-05, 243.886,0
145, 8.85032e-05, 295.214,0
169, 9.91315e-05, 351.417,0
193, 0.000155872, 287.349,0
217, 0.00018246, 306.847,0
241, 0.000198325, 345.033,0
265, 0.00021672, 378.897,0
289, 0.000236178, 410.895,0
313, 0.000253039, 447.436,0
337, 0.000275325, 474.483,0
361, 0.000294251, 507.386,0
385, 0.000576699, 293.404,0
409, 0.000468831, 406.024,0
505, 0.00058465, 491.578,0
601, 0.00134378, 300.907,0
697, 0.00105588, 512.565,0
793, 0.00240135, 290.659,0
889, 0.0016878, 518.216,0
985, 0.00372078, 287.903,0
1081, 0.00243347, 529.163,0
1177, 0.00268453, 567.732,0
1273, 0.00333681, 533.562,0
1369, 0.00361872, 568.322,0
1465, 0.00480863, 489.268,0
1561, 0.00498842, 534.983,0
1657, 0.00580954, 517.192,0
1753, 0.00636672, 527.819,0
1849, 0.0115847, 322.512,0
1945, 0.0111599, 370.242,0
2041, 0.0122991, 369.736,0
2137, 0.0128706, 387.151,0
2233, 0.0142165, 382.528,0
2329, 0.0140728, 420.208,0
2425, 0.0159182, 402.599,0
2521, 0.0165203, 419.106,0
2617, 0.0178726, 417.328,0
2713, 0.0180451, 444.088,0
2809, 0.0195686, 438.89,0
2905, 0.0210109, 437.066,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_26.csv <==
n,time,Flops,error
97, 6.24578e-05, 199.2,0
121, 7.57504e-05, 246.367,0
145, 8.46661e-05, 308.593,0
169, 9.92059e-05, 351.153,0
193, 0.000153099, 292.554,0
217, 0.000179666, 311.618,0
241, 0.000197353, 346.733,0
265, 0.000217196, 378.068,0
289, 0.000235135, 412.718,0
313, 0.000252518, 448.358,0
337, 0.00027001, 483.822,0
361, 0.000292391, 510.615,0
385, 0.000314037, 538.809,0
409, 0.00060415, 315.082,0
505, 0.000573922, 500.767,0
601, 0.00070006, 577.596,0
697, 0.00104116, 519.814,0
793, 0.00124265, 561.68,0
889, 0.00165065, 529.879,0
985, 0.00186673, 573.849,0
1081, 0.00240019, 536.502,0
1177, 0.00268416, 567.811,0
1273, 0.00327208, 544.116,0
1369, 0.00362799, 566.87,0
1465, 0.00428685, 548.82,0
1561, 0.00496723, 537.266,0
1657, 0.00927834, 323.835,0
1753, 0.00847678, 396.433,0
1849, 0.00995652, 375.253,0
1945, 0.0107934, 382.815,0
2041, 0.0123795, 367.335,0
2137, 0.0124902, 398.943,0
2233, 0.0128815, 422.173,0
2329, 0.0141385, 418.256,0
2425, 0.0144957, 442.109,0
2521, 0.0160977, 430.107,0
2617, 0.0168423, 442.857,0
2713, 0.0177173, 452.305,0
2809, 0.0199215, 431.114,0
2905, 0.0286644, 320.368,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_27.csv <==
n,time,Flops,error
97, 8.46096e-05, 147.047,0
121, 7.19165e-05, 259.501,0
145, 7.96984e-05, 327.828,0
169, 9.13451e-05, 381.372,0
193, 9.94559e-05, 450.348,0
217, 0.000172779, 324.039,0
241, 0.000200593, 341.133,0
265, 0.000217414, 377.688,0
289, 0.000232663, 417.103,0
313, 0.000251154, 450.793,0
337, 0.000272655, 479.128,0
361, 0.000292686, 510.1,0
385, 0.000315618, 536.109,0
409, 0.000334397, 569.253,0
505, 0.000577088, 498.019,0
601, 0.000709402, 569.99,0
697, 0.00104895, 515.952,0
793, 0.00122944, 567.715,0
889, 0.00168366, 519.491,0
985, 0.00194698, 550.197,0
1081, 0.00413096, 311.72,0
1177, 0.0026932, 565.905,0
1273, 0.00300325, 592.821,0
1369, 0.00362374, 567.534,0
1465, 0.00403271, 583.407,0
1561, 0.00584355, 456.696,0
1657, 0.00650347, 462.007,0
1753, 0.00969145, 346.747,0
1849, 0.011055, 337.966,0
1945, 0.0126534, 326.541,0
2041, 0.0112436, 404.445,0
2137, 0.0118303, 421.194,0
2233, 0.0131045, 414.99,0
2329, 0.0142722, 414.337,0
2425, 0.0150801, 424.976,0
2521, 0.0160032, 432.648,0
2617, 0.0178687, 417.42,0
2713, 0.0183095, 437.675,0
2809, 0.0261243, 328.753,0
2905, 0.0201777, 455.114,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_28.csv <==
n,time,Flops,error
97, 8.49582e-05, 146.444,0
121, 7.5474e-05, 247.269,0
145, 8.38962e-05, 311.425,0
169, 9.5114e-05, 366.26,0
193, 0.000100361, 446.285,0
217, 0.000176231, 317.692,0
241, 0.00020451, 334.599,0
265, 0.000220688, 372.084,0
289, 0.000238091, 407.595,0
313, 0.000255443, 443.224,0
337, 0.000273331, 477.944,0
361, 0.000309543, 482.322,0
385, 0.00031864, 531.024,0
409, 0.000338019, 563.153,0
505, 0.000575367, 499.509,0
601, 0.000715458, 565.165,0
697, 0.00105963, 510.752,0
793, 0.00401452, 173.862,0
889, 0.00330753, 264.44,0
985, 0.00193956, 552.301,0
1081, 0.00211345, 609.291,0
1177, 0.00273542, 557.17,0
1273, 0.00299718, 594.023,0
1369, 0.00364906, 563.596,0
1465, 0.004011, 586.564,0
1561, 0.00809859, 329.529,0
1657, 0.00684501, 438.954,0
1753, 0.00744112, 451.609,0
1849, 0.0101333, 368.707,0
1945, 0.0104074, 397.011,0
2041, 0.0116624, 389.919,0
2137, 0.0115553, 431.22,0
2233, 0.0167778, 324.133,0
2329, 0.0142712, 414.366,0
2425, 0.0143548, 446.448,0
2521, 0.0154991, 446.721,0
2617, 0.0171595, 434.67,0
2713, 0.0174667, 458.795,0
2809, 0.0179514, 478.426,0
2905, 0.0268372, 342.18,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_3.csv <==
n,time,Flops,error
97, 0.000186749, 66.6221,0
121, 0.000270313, 69.04,0
145, 0.000365384, 71.5065,0
169, 0.000479844, 72.5996,0
193, 0.000577048, 77.6188,0
217, 0.000715961, 78.1987,0
241, 0.000864835, 79.1236,0
265, 0.00103742, 79.1525,0
289, 0.00122818, 79.0147,0
313, 0.00142553, 79.4223,0
337, 0.00163078, 80.1067,0
361, 0.00186888, 79.8868,0
385, 0.00218719, 77.3623,0
409, 0.00238325, 79.8725,0
505, 0.00357608, 80.3676,0
601, 0.00532245, 75.9711,0
697, 0.00713973, 75.8025,0
793, 0.00919631, 75.8972,0
889, 0.0110599, 79.0823,0
985, 0.0132656, 80.7516,0
1081, 0.0158898, 81.0397,0
1177, 0.0188869, 80.6958,0
1273, 0.0221152, 80.5056,0
1369, 0.0254431, 80.8312,0
1465, 0.0296229, 79.4218,0
1561, 0.0353745, 75.442,0
1657, 0.0404845, 74.2172,0
1753, 0.0465517, 72.1881,0
1849, 0.049891, 74.8875,0
1945, 0.0550418, 75.0676,0
2041, 0.0598721, 75.952,0
2137, 0.0656411, 75.9106,0
2233, 0.0735689, 73.9201,0
2329, 0.0771088, 76.6903,0
2425, 0.0833268, 76.91,0
2521, 0.0897894, 77.111,0
2617, 0.0965877, 77.2225,0
2713, 0.103181, 77.6659,0
2809, 0.110564, 77.6787,0
2905, 0.117407, 78.2163,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_4.csv <==
n,time,Flops,error
97, 0.000149514, 83.2136,0
121, 0.000222747, 83.7828,0
145, 0.000312899, 83.5009,0
169, 0.000362378, 96.133,0
193, 0.000487471, 91.8819,0
217, 0.0005838, 95.9014,0
241, 0.000738706, 92.6334,0
265, 0.000788431, 104.149,0
289, 0.000944638, 102.732,0
313, 0.00111551, 101.495,0
337, 0.0013061, 100.021,0
361, 0.00140259, 106.445,0
385, 0.00160672, 105.311,0
409, 0.00183913, 103.504,0
505, 0.00285293, 100.739,0
601, 0.00390308, 103.598,0
697, 0.00512305, 105.642,0
793, 0.00693811, 100.6,0
889, 0.00873725, 100.105,0
985, 0.0106376, 100.701,0
1081, 0.0127998, 100.603,0
1177, 0.0150945, 100.97,0
1273, 0.0169053, 105.316,0
1369, 0.0193821, 106.108,0
1465, 0.0219668, 107.103,0
1561, 0.0261665, 101.99,0
1657, 0.0303302, 99.0646,0
1753, 0.0361853, 92.8687,0
1849, 0.0385606, 96.8919,0
1945, 0.0439823, 93.9436,0
2041, 0.0498989, 91.1324,0
2137, 0.0504445, 98.7791,0
2233, 0.0567168, 95.8839,0
2329, 0.0593212, 99.6859,0
2425, 0.0649189, 98.718,0
2521, 0.0696824, 99.3615,0
2617, 0.0751973, 99.189,0
2713, 0.0789595, 101.49,0
2809, 0.0873933, 98.2734,0
2905, 0.0909054, 101.019,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_5.csv <==
n,time,Flops,error
97, 0.000120999, 102.824,0
121, 0.000191134, 97.6402,0
145, 0.000270572, 96.5635,0
169, 0.000313573, 111.095,0
193, 0.000411045, 108.966,0
217, 0.000456554, 122.63,0
241, 0.000586327, 116.708,0
265, 0.000733132, 112.005,0
289, 0.000803712, 120.745,0
313, 0.000971681, 116.518,0
337, 0.00104285, 125.269,0
361, 0.00124317, 120.095,0
385, 0.00145696, 116.136,0
409, 0.00153631, 123.905,0
505, 0.0024138, 119.066,0
601, 0.00327117, 123.611,0
697, 0.00435142, 124.376,0
793, 0.00580254, 120.288,0
889, 0.00695194, 125.813,0
985, 0.00874607, 122.48,0
1081, 0.0102441, 125.703,0
1177, 0.0119684, 127.343,0
1273, 0.0142094, 125.297,0
1369, 0.0164707, 124.864,0
1465, 0.0194702, 120.837,0
1561, 0.023166, 115.2,0
1657, 0.0279078, 107.663,0
1753, 0.0297869, 112.817,0
1849, 0.0320917, 116.423,0
1945, 0.0380736, 108.523,0
2041, 0.0398599, 114.085,0
2137, 0.0421921, 118.099,0
2233, 0.0461516, 117.834,0
2329, 0.0501637, 117.884,0
2425, 0.0545547, 117.472,0
2521, 0.0584411, 118.474,0
2617, 0.0625359, 119.271,0
2713, 0.0668868, 119.809,0
2809, 0.0711809, 120.656,0
2905, 0.076565, 119.939,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_6.csv <==
n,time,Flops,error
97, 0.000120893, 102.914,0
121, 0.00014356, 129.997,0
145, 0.000227286, 114.954,0
169, 0.00025805, 134.999,0
193, 0.000357794, 125.183,0
217, 0.000393754, 142.188,0
241, 0.00050674, 135.037,0
265, 0.000561154, 146.332,0
289, 0.000709503, 136.778,0
313, 0.000756425, 149.676,0
337, 0.000932285, 140.125,0
361, 0.00101861, 146.571,0
385, 0.00119117, 142.05,0
409, 0.00126557, 150.412,0
505, 0.00191075, 150.413,0
601, 0.00265466, 152.318,0
697, 0.003593, 150.629,0
793, 0.0046987, 148.546,0
889, 0.00574708, 152.189,0
985, 0.00701025, 152.808,0
1081, 0.0084263, 152.82,0
1177, 0.0100973, 150.941,0
1273, 0.0116992, 152.181,0
1369, 0.0139002, 147.954,0
1465, 0.0166464, 141.334,0
1561, 0.0193672, 137.796,0
1657, 0.0229136, 131.13,0
1753, 0.0256948, 130.784,0
1849, 0.0280345, 133.272,0
1945, 0.0304437, 135.721,0
2041, 0.0338254, 134.438,0
2137, 0.0364893, 136.557,0
2233, 0.0413608, 131.483,0
2329, 0.0435281, 135.855,0
2425, 0.0473065, 135.471,0
2521, 0.049198, 140.732,0
2617, 0.0540421, 138.017,0
2713, 0.0569165, 140.796,0
2809, 0.0604653, 142.039,0
2905, 0.0644897, 142.397,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_7.csv <==
n,time,Flops,error
97, 0.000122735, 101.37,0
121, 0.000147646, 126.399,0
145, 0.000171059, 152.739,0
169, 0.000264805, 131.555,0
193, 0.00029543, 151.609,0
217, 0.000406575, 137.705,0
241, 0.000443978, 154.127,0
265, 0.000574457, 142.943,0
289, 0.000625969, 155.031,0
313, 0.000676724, 167.304,0
337, 0.00083906, 155.694,0
361, 0.000900722, 165.755,0
385, 0.00109847, 154.037,0
409, 0.00115886, 164.262,0
505, 0.001782, 161.28,0
601, 0.00255228, 158.428,0
697, 0.00319328, 169.484,0
793, 0.00419188, 166.506,0
889, 0.00531715, 164.495,0
985, 0.00620837, 172.545,0
1081, 0.00755365, 170.475,0
1177, 0.00911489, 167.21,0
1273, 0.0107048, 166.317,0
1369, 0.0121773, 168.888,0
1465, 0.0138347, 170.058,0
1561, 0.0179793, 148.433,0
1657, 0.0196046, 153.263,0
1753, 0.0229556, 146.39,0
1849, 0.0254047, 147.068,0
1945, 0.0277403, 148.948,0
2041, 0.0300391, 151.383,0
2137, 0.0322255, 154.625,0
2233, 0.0357174, 152.257,0
2329, 0.039223, 150.766,0
2425, 0.041012, 156.263,0
2521, 0.0444681, 155.702,0
2617, 0.0476458, 156.546,0
2713, 0.0501275, 159.865,0
2809, 0.0538913, 159.366,0
2905, 0.0588349, 156.083,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_8.csv <==
n,time,Flops,error
97, 8.56281e-05, 145.298,0
121, 0.000156377, 119.342,0
145, 0.000174108, 150.064,0
169, 0.000198878, 175.165,0
193, 0.000288441, 155.282,0
217, 0.000322769, 173.459,0
241, 0.000456712, 149.829,0
265, 0.000498151, 164.839,0
289, 0.00052815, 183.744,0
313, 0.000680055, 166.484,0
337, 0.000725024, 180.183,0
361, 0.000777336, 192.065,0
385, 0.000961084, 176.057,0
409, 0.00101878, 186.848,0
505, 0.00160821, 178.708,0
601, 0.00212528, 190.258,0
697, 0.0029719, 182.109,0
793, 0.0036323, 192.158,0
889, 0.00472126, 185.257,0
985, 0.00554636, 193.14,0
1081, 0.00682161, 188.769,0
1177, 0.00815687, 186.848,0
1273, 0.00969086, 183.719,0
1369, 0.0106647, 192.842,0
1465, 0.0126985, 185.274,0
1561, 0.0163995, 162.732,0
1657, 0.0184529, 162.828,0
1753, 0.0198158, 169.586,0
1849, 0.0226202, 165.171,0
1945, 0.0246872, 167.369,0
2041, 0.0278498, 163.283,0
2137, 0.0296277, 168.182,0
2233, 0.0326216, 166.706,0
2329, 0.0340069, 173.891,0
2425, 0.0379068, 169.064,0
2521, 0.0389237, 177.88,0
2617, 0.0428287, 174.153,0
2713, 0.0459017, 174.583,0
2809, 0.0499132, 172.067,0
2905, 0.0524317, 175.145,0


==> anc/testresults_francis_6/results_8xnx5_prepacked_para_9.csv <==
n,time,Flops,error
97, 8.99098e-05, 138.379,0
121, 0.000106741, 174.838,0
145, 0.000172268, 151.667,0
169, 0.000199219, 174.865,0
193, 0.000227568, 196.819,0
217, 0.000334776, 167.238,0
241, 0.000369939, 184.973,0
265, 0.000398023, 206.306,0
289, 0.000538255, 180.295,0
313, 0.000580871, 194.912,0
337, 0.000622245, 209.944,0
361, 0.000795336, 187.718,0
385, 0.000850801, 198.878,0
409, 0.000906224, 210.055,0
505, 0.00147665, 194.63,0
601, 0.00196509, 205.768,0
697, 0.00253036, 213.886,0
793, 0.00348483, 200.289,0
889, 0.0041902, 208.736,0
985, 0.00497945, 215.129,0
1081, 0.00626424, 205.565,0
1177, 0.00737171, 206.749,0
1273, 0.0089818, 198.222,0
1369, 0.0101446, 202.728,0
1465, 0.0117212, 200.722,0
1561, 0.0157537, 169.403,0
1657, 0.0175272, 171.427,0
1753, 0.0193448, 173.715,0
1849, 0.0209308, 178.503,0
1945, 0.0237764, 173.78,0
2041, 0.0249877, 181.985,0
2137, 0.0267302, 186.413,0
2233, 0.0294143, 184.883,0
2329, 0.0314794, 187.853,0
2425, 0.0346853, 184.766,0
2521, 0.0370064, 187.096,0
2617, 0.0389632, 191.43,0
2713, 0.0418967, 191.271,0
2809, 0.0448603, 191.448,0
2905, 0.0477683, 192.243,0


==> anc/testresults_francis_6/results_blocked.csv <==
n,time,Flops,error
97, 0.000609812, 20.4023,0
121, 0.000905064, 20.62,0
145, 0.00136848, 19.0923,0
169, 0.00180645, 19.2844,0
193, 0.00226441, 19.7799,0
217, 0.00279425, 20.0366,0
241, 0.00339643, 20.1473,0
265, 0.00410844, 19.9868,0
289, 0.00481416, 20.1581,0
313, 0.00563025, 20.109,0
337, 0.00646868, 20.1953,0
361, 0.00724604, 20.6042,0
385, 0.0082511, 20.5071,0
409, 0.00938975, 20.2728,0
505, 0.0153131, 18.7683,0
601, 0.0206705, 19.5617,0
697, 0.0279132, 19.389,0
793, 0.0359914, 19.3928,0
889, 0.0447307, 19.5535,0
985, 0.0617511, 17.3474,0
1081, 0.0664766, 19.3708,0
1177, 0.0789738, 19.2988,0
1273, 0.09132, 19.4962,0
1369, 0.105377, 19.5166,0
1465, 0.121927, 19.2959,0
1561, 0.139562, 19.1221,0
1657, 0.155126, 19.3691,0
1753, 0.173377, 19.3825,0
1849, 0.191599, 19.5001,0
1945, 0.212759, 19.4203,0
2041, 0.244185, 18.6228,0
2137, 0.2572, 19.3735,0
2233, 0.2814, 19.3256,0
2329, 0.30732, 19.2422,0
2425, 0.331263, 19.3462,0
2521, 0.401364, 17.2506,0
2617, 0.387642, 19.2413,0
2713, 0.417417, 19.1982,0
2809, 0.445261, 19.2885,0
2905, 0.473931, 19.3765,0


==> anc/testresults_francis_6/results_fused.csv <==
n,time,Flops,error
97, 0.000456184, 27.2732,0
121, 0.000696277, 26.8031,0
145, 0.000989388, 26.4076,0
169, 0.00127916, 27.2339,0
193, 0.00163487, 27.3965,0
217, 0.00204202, 27.4176,0
241, 0.00257041, 26.6217,0
265, 0.00295823, 27.758,0
289, 0.00349128, 27.7962,0
313, 0.004091, 27.675,0
337, 0.00466748, 27.9887,0
361, 0.00538072, 27.747,0
385, 0.00609622, 27.7558,0
409, 0.00687853, 27.674,0
505, 0.0123014, 23.3632,0
601, 0.0152711, 26.4783,0
697, 0.0205412, 26.3476,0
793, 0.0263447, 26.4939,0
889, 0.0330333, 26.4777,0
985, 0.0455244, 23.5307,0
1081, 0.0496786, 25.9207,0
1177, 0.0583835, 26.1049,0
1273, 0.0675077, 26.3732,0
1369, 0.0774961, 26.5381,0
1465, 0.0908317, 25.9018,0
1561, 0.103226, 25.8532,0
1657, 0.116443, 25.8037,0
1753, 0.129056, 26.0388,0
1849, 0.144212, 25.9077,0
1945, 0.160549, 25.7358,0
2041, 0.197413, 23.035,0
2137, 0.191503, 26.0197,0
2233, 0.210388, 25.8485,0
2329, 0.2278, 25.9591,0
2425, 0.248722, 25.7664,0
2521, 0.298889, 23.165,0
2617, 0.291075, 25.6248,0
2713, 0.312043, 25.6812,0
2809, 0.331868, 25.8791,0
2905, 0.352584, 26.0453,0


==> anc/testresults_francis_6/results_gemm.csv <==
n,time,Flops,error
193, 0.00321467, 13.9329,4.44089e-15
217, 0.00347238, 16.1236,5.55112e-15
241, 0.0040276, 16.99,4.32987e-15
265, 0.00472638, 17.3737,4.27436e-15
289, 0.00561298, 17.2893,3.88578e-15
313, 0.00722418, 15.6722,4.44089e-15
337, 0.00833412, 15.6749,4.88498e-15
361, 0.0101688, 14.6821,4.66294e-15
385, 0.0101039, 16.7465,5.77316e-15
409, 0.0109387, 17.4021,5.32907e-15
505, 0.0157193, 18.2833,5.10703e-15
601, 0.0208987, 19.3482,5.32907e-15
697, 0.0267893, 20.2025,5.10703e-15
793, 0.0335048, 20.8321,5.55112e-15
889, 0.0404981, 21.5972,5.77316e-15
985, 0.0490885, 21.8222,5.32907e-15
1081, 0.0591557, 21.7681,5.32907e-15
1177, 0.066705, 22.8483,5.77316e-15
1273, 0.0784341, 22.6992,6.21725e-15
1369, 0.0873863, 23.5345,6.66134e-15
1465, 0.100665, 23.3716,5.77316e-15
1561, 0.111163, 24.0073,5.55112e-15
1657, 0.125269, 23.9855,6.66134e-15
1753, 0.137153, 24.5017,8.88178e-15
1849, 0.152752, 24.4593,5.9952e-15
1945, 0.166096, 24.8764,6.43929e-15
2041, 0.183253, 24.8149,7.54952e-15
2137, 0.197265, 25.2597,6.66134e-15
2233, 0.21509, 25.2835,6.66134e-15
2329, 0.231635, 25.5294,5.9952e-15
2425, 0.250345, 25.5994,6.21725e-15
2521, 0.272735, 25.3864,6.21725e-15
2617, 0.288541, 25.8498,7.10543e-15
2713, 0.312064, 25.6795,6.66134e-15
2809, 0.328742, 26.1251,6.21725e-15
2905, 0.353717, 25.9619,6.21725e-15


==> anc/testresults_francis_6/results_unoptimized.csv <==
n,time,Flops,error
97, 0.000640248, 19.4325,0
121, 0.000971383, 19.2122,0
145, 0.00160025, 16.3271,0
169, 0.00219524, 15.8691,0
193, 0.00313466, 14.2886,0
217, 0.00406817, 13.7623,0
241, 0.0050706, 13.4952,0
265, 0.00606211, 13.5456,0
289, 0.00716238, 13.5492,0
313, 0.00861492, 13.1422,0
337, 0.010065, 12.9793,0
361, 0.0115073, 12.9743,0
385, 0.0130185, 12.9973,0
409, 0.0146296, 13.0117,0
505, 0.0220277, 13.0472,0
601, 0.0309272, 13.0743,0
697, 0.0413537, 13.0873,0
793, 0.0531758, 13.1258,0
889, 0.0666026, 13.1323,0
985, 0.0830925, 12.8919,0
1081, 0.097962, 13.145,0
1177, 0.11587, 13.1535,0
1273, 0.13521, 13.1676,0
1369, 0.156315, 13.1567,0
1465, 0.181416, 12.9686,0
1561, 0.2049, 13.0245,0
1657, 0.237075, 12.6738,0
1753, 0.274592, 12.2381,0
1849, 0.321485, 11.6217,0
1945, 0.381341, 10.8351,0
2041, 0.454116, 10.0138,0
2137, 0.61158, 8.14752,0
2233, 0.706852, 7.69358,0
2329, 0.805865, 7.33806,0
2425, 0.923235, 6.94154,0
2521, 1.04018, 6.65631,0


==> anc/testresults_francis_6/test_info.txt <==
Information on the tests

Timestamp:2024-04-29_10-00-47

git version
commit 1bdc5f78b597131aa399ee3095ac4d9b6938536f
Author: thijssteel <thijs.steel@kuleuven.be>
Date:   Mon Apr 29 10:00:07 2024 +0200

    change k to 180

git status
On branch master
Your branch is up to date with 'origin/master'.

Untracked files:
  (use "git add <file>..." to include in what will be committed)

	testresults/testresults_eclipse_1/
	testresults/testresults_eclipse_2/
	testresults/testresults_francis_2024-04-29_09-10-17/
	testresults/testresults_francis_6/
	testresults/testresults_simpson_2024-04-24_12-59-11/

nothing added to commit but untracked files present (use "git add" to track)

MKL_NUM_THREADS=

OMP_NUM_THREADS=28



==> anc/testresults_francis_v2/refl/results_12xnx2_packed.csv <==
n,time,Flops,error
324, 0.00704065, 27.7461,0
348, 0.00805433, 27.9174,0
372, 0.00921817, 27.8184,0
396, 0.0102732, 28.2373,0
420, 0.0115211, 28.2797,0
516, 0.017484, 27.9945,0
612, 0.0238814, 28.7368,0
708, 0.031468, 29.1175,0
804, 0.0407024, 28.9774,0
900, 0.0505339, 29.2041,0
996, 0.0630571, 28.6301,0
1092, 0.0753146, 28.7864,0
1188, 0.0894334, 28.6685,0
1284, 0.105194, 28.4521,0
1380, 0.122549, 28.1947,0
1476, 0.140248, 28.169,0
1572, 0.158978, 28.1752,0
1668, 0.182351, 27.6445,0
1764, 0.224372, 25.1188,0
1860, 0.23948, 26.157,0
1956, 0.252208, 27.459,0
2052, 0.281856, 27.0347,0
2148, 0.304234, 27.4379,0
2244, 0.330737, 27.5396,0
2340, 0.387944, 25.5253,0
2436, 0.393353, 27.2773,0
2532, 0.423232, 27.3844,0
2628, 0.453011, 27.5567,0
2724, 0.489835, 27.377,0
2820, 0.524914, 27.3762,0


==> anc/testresults_francis_v2/refl/results_12xnx2_prepacked.csv <==
n,time,Flops,error
324, 0.00697506, 28.007,0
348, 0.00803246, 27.9934,0
372, 0.00908637, 28.222,0
396, 0.010221, 28.3815,0
420, 0.0114571, 28.4377,0
516, 0.0171883, 28.4762,0
612, 0.0236498, 29.0182,0
708, 0.0313288, 29.2469,0
804, 0.0404136, 29.1844,0
900, 0.0503161, 29.3305,0
996, 0.061466, 29.3711,0
1092, 0.073145, 29.6402,0
1188, 0.0862647, 29.7215,0
1284, 0.101281, 29.5511,0
1380, 0.116757, 29.5932,0
1476, 0.132776, 29.7543,0
1572, 0.150145, 29.8328,0
1668, 0.172266, 29.263,0
1764, 0.189862, 29.6844,0
1860, 0.210299, 29.7865,0
1956, 0.232678, 29.7639,0
2052, 0.261275, 29.1642,0
2148, 0.280734, 29.7347,0
2244, 0.30485, 29.8782,0
2340, 0.334009, 29.6471,0
2436, 0.362148, 29.6277,0
2532, 0.390842, 29.6538,0
2628, 0.416588, 29.9661,0
2724, 0.449089, 29.861,0
2820, 0.481113, 29.8685,0
2916, 0.517008, 29.7156,0


==> anc/testresults_francis_v2/refl/results_8xnx4_packed.csv <==
n,time,Flops,error
324, 0.00810615, 24.099,0
348, 0.00925306, 24.3007,0
372, 0.0105634, 24.2757,0
396, 0.0117598, 24.6677,0
420, 0.01308, 24.9094,0
516, 0.0201522, 24.288,0
612, 0.0269679, 25.4478,0
708, 0.0356483, 25.7031,0
804, 0.0458955, 25.6985,0
900, 0.0572576, 25.7747,0
996, 0.0694885, 25.9803,0
1092, 0.0835803, 25.9395,0
1188, 0.0989536, 25.9103,0
1284, 0.117195, 25.5384,0
1380, 0.134762, 25.6394,0
1476, 0.15487, 25.5095,0
1572, 0.175176, 25.5699,0
1668, 0.201619, 25.0026,0
1764, 0.222271, 25.3562,0
1860, 0.248439, 25.2138,0
1956, 0.275188, 25.166,0
2052, 0.308283, 24.7171,0
2148, 0.332934, 25.0727,0
2244, 0.363765, 25.0392,0
2340, 0.398079, 24.8755,0
2436, 0.432071, 24.8329,0
2532, 0.463294, 25.0164,0
2628, 0.498472, 25.0436,0
2724, 0.534417, 25.0932,0


==> anc/testresults_francis_v2/refl/results_8xnx4_prepacked.csv <==
n,time,Flops,error
324, 0.00785222, 24.8784,0
348, 0.00900545, 24.9689,0
372, 0.0101769, 25.1978,0
396, 0.0114262, 25.388,0
420, 0.0127108, 25.633,0
516, 0.0192325, 25.4494,0
612, 0.0261518, 26.242,0
708, 0.0344705, 26.5813,0
804, 0.0443825, 26.5746,0
900, 0.0551416, 26.7638,0
996, 0.0688872, 26.207,0
1092, 0.080948, 26.7831,0
1188, 0.0949318, 27.008,0
1284, 0.111836, 26.7623,0
1380, 0.127677, 27.0622,0
1476, 0.146848, 26.903,0
1572, 0.164188, 27.2812,0
1668, 0.188558, 26.7345,0
1764, 0.205662, 27.404,0
1860, 0.229728, 27.2675,0
1956, 0.254281, 27.2352,0
2052, 0.286377, 26.6079,0
2148, 0.305876, 27.2906,0
2244, 0.335612, 27.1396,0
2340, 0.364691, 27.1528,0
2436, 0.393561, 27.2628,0
2532, 0.429054, 27.0128,0
2628, 0.45391, 27.5022,0
2724, 0.484539, 27.6763,0
2820, 0.526662, 27.2853,0


==> anc/testresults_francis_v2/refl/results_blocked.csv <==
n,time,Flops,error
324, 0.0102196, 19.1153,0
348, 0.011554, 19.4613,0
372, 0.0132006, 19.4261,0
396, 0.0148921, 19.4793,0
420, 0.0166724, 19.5421,0
516, 0.0271105, 18.0541,0
612, 0.0365503, 18.7762,0
708, 0.049286, 18.5909,0
804, 0.0627947, 18.7826,0
900, 0.0777791, 18.9742,0
996, 0.101594, 17.7699,0
1092, 0.117235, 18.4931,0
1188, 0.139138, 18.4271,0
1284, 0.160705, 18.6241,0
1380, 0.18486, 18.691,0
1476, 0.211972, 18.6375,0
1572, 0.242136, 18.4988,0
1668, 0.272428, 18.504,0
1764, 0.303427, 18.5743,0
1860, 0.337025, 18.5864,0
1956, 0.371566, 18.6384,0
2052, 0.438035, 17.3956,0
2148, 0.448306, 18.6202,0
2244, 0.491591, 18.5284,0
2340, 0.535297, 18.4989,0


==> anc/testresults_francis_v2/refl/results_fused.csv <==
n,time,Flops,error
324, 0.00708671, 27.5657,0
348, 0.0081054, 27.7415,0
372, 0.00922875, 27.7866,0
396, 0.0104429, 27.7786,0
420, 0.0117969, 27.6187,0
516, 0.0204984, 23.8777,0
612, 0.0259803, 26.4152,0
708, 0.0347768, 26.3472,0
804, 0.0444839, 26.514,0
900, 0.0569209, 25.9272,0
996, 0.0775757, 23.2718,0
1092, 0.0851715, 25.4549,0
1188, 0.100492, 25.5136,0
1284, 0.115934, 25.8163,0
1380, 0.132873, 26.0039,0
1476, 0.155007, 25.4869,0
1572, 0.176715, 25.3473,0
1668, 0.198353, 25.4143,0
1764, 0.22071, 25.5355,0
1860, 0.245169, 25.5501,0
1956, 0.272747, 25.3912,0
2052, 0.328777, 23.1764,0
2148, 0.326683, 25.5524,0
2244, 0.358361, 25.4167,0
2340, 0.390441, 25.362,0
2436, 0.423722, 25.3222,0
2532, 0.506655, 22.8754,0


==> anc/testresults_francis_v2/refl/results_unoptimized.csv <==
n,time,Flops,error
324, 0.0150236, 13.0029,0
348, 0.0172707, 13.0195,0
372, 0.0196674, 13.0386,0
396, 0.0222141, 13.0587,0
420, 0.0248836, 13.0935,0
516, 0.0373705, 13.0974,0
612, 0.0522225, 13.1414,0
708, 0.0696281, 13.1595,0
804, 0.0896075, 13.1624,0
900, 0.111968, 13.1805,0
996, 0.138503, 13.0346,0
1092, 0.164177, 13.2055,0
1188, 0.194186, 13.2034,0
1284, 0.226863, 13.1929,0
1380, 0.262009, 13.1874,0
1476, 0.302493, 13.0603,0
1572, 0.341904, 13.1009,0
1668, 0.390813, 12.8988,0
1764, 0.465317, 12.1121,0
1860, 0.540013, 11.5999,0


==> anc/testresults_francis_v2/rot/results_12xnx3_packed.csv <==
n,time,Flops,error
324, 0.00620834, 31.4658,0
348, 0.00709239, 31.7039,0
372, 0.00810741, 31.6297,0
396, 0.00917899, 31.6035,0
420, 0.0102406, 31.816,0
516, 0.0157095, 31.1567,0
612, 0.0217274, 31.5858,0
708, 0.0288797, 31.7272,0
804, 0.0374467, 31.4967,0
900, 0.0465517, 31.7024,0
996, 0.0573546, 31.4766,0
1092, 0.068861, 31.4842,0
1188, 0.082045, 31.2502,0
1284, 0.0968875, 30.8913,0
1380, 0.112788, 30.6347,0
1476, 0.129057, 30.6115,0
1572, 0.147395, 30.3893,0
1668, 0.168302, 29.9522,0
1764, 0.186937, 30.149,0
1860, 0.208776, 30.0039,0
1956, 0.231391, 29.9294,0
2052, 0.263718, 28.8941,0
2148, 0.281213, 29.684,0
2244, 0.307314, 29.6387,0
2340, 0.335907, 29.4796,0
2436, 0.363884, 29.4863,0
2532, 0.392758, 29.5091,0
2628, 0.423177, 29.4995,0
2724, 0.456854, 29.3534,0
2820, 0.492296, 29.19,0
2916, 0.52547, 29.2371,0


==> anc/testresults_francis_v2/rot/results_12xnx3_prepacked.csv <==
n,time,Flops,error
324, 0.00604569, 32.3123,0
348, 0.0069251, 32.4697,0
372, 0.0078628, 32.6137,0
396, 0.0089008, 32.5912,0
420, 0.00994652, 32.7566,0
516, 0.0152418, 32.1128,0
612, 0.0211069, 32.5143,0
708, 0.0280024, 32.7212,0
804, 0.0375186, 31.4363,0
900, 0.0454789, 32.4502,0
996, 0.0555781, 32.4827,0
1092, 0.0667312, 32.4891,0
1188, 0.0788192, 32.5291,0
1284, 0.0928292, 32.2418,0
1380, 0.106594, 32.4149,0
1476, 0.121646, 32.4764,0
1572, 0.138015, 32.4548,0
1668, 0.156615, 32.1872,0
1764, 0.173434, 32.4962,0
1860, 0.192995, 32.4573,0
1956, 0.213009, 32.5121,0
2052, 0.238429, 31.9587,0
2148, 0.257077, 32.471,0
2244, 0.280551, 32.466,0
2340, 0.307011, 32.2542,0
2436, 0.331589, 32.3581,0
2532, 0.357425, 32.4263,0
2628, 0.434243, 28.7477,0
2724, 0.41419, 32.377,0
2820, 0.445608, 32.2484,0
2916, 0.474898, 32.3505,0
3012, 0.506489, 32.359,0


==> anc/testresults_francis_v2/rot/results_12xnx3_scalability.csv <==
nthreads,time,Flops,speedup,error
1, 0.242885, 31.2194,1,0
2, 0.124501, 60.9049,1.95087,0
3, 0.0894346, 84.7851,2.71578,0
4, 0.0690406, 109.83,3.518,0
5, 0.0572099, 132.542,4.24551,0
6, 0.0473158, 160.258,5.13327,0
7, 0.0415945, 182.301,5.83935,0
8, 0.0378006, 200.598,6.42542,0
9, 0.0348681, 217.469,6.96583,0
10, 0.0317381, 238.916,7.6528,0
11, 0.0287549, 263.702,8.44672,0
12, 0.0271688, 279.097,8.93985,0
13, 0.0258818, 292.975,9.38438,0
14, 0.0241882, 313.489,10.0415,0
15, 0.0229166, 330.883,10.5986,0
16, 0.0211163, 359.094,11.5023,0
17, 0.0222202, 341.253,10.9308,0
18, 0.0193226, 392.428,12.57,0
19, 0.0279857, 270.95,8.6789,0
20, 0.0181089, 418.729,13.4124,0
21, 0.018217, 416.245,13.3329,0
22, 0.017327, 437.626,14.0177,0
23, 0.016354, 463.663,14.8517,0
24, 0.0166777, 454.663,14.5635,0
25, 0.0160456, 472.572,15.1371,0
26, 0.015286, 496.056,15.8893,0
27, 0.0152082, 498.593,15.9706,0
28, 0.0149835, 506.072,16.2102,0


==> anc/testresults_francis_v2/rot/results_16xnx2.csv <==
n,time,Flops,error
324, 0.010975, 17.7996,0
348, 0.0133602, 16.8303,0
372, 0.0181675, 14.115,0
396, 0.0177638, 16.3303,0
420, 0.0197785, 16.4732,0
516, 0.0300524, 16.2868,0
612, 0.0413785, 16.5853,0
708, 0.0530405, 17.275,0
804, 0.0691951, 17.0452,0
900, 0.0861119, 17.1381,0
996, 0.106707, 16.9185,0
1092, 0.126799, 17.0983,0
1188, 0.149397, 17.1618,0
1284, 0.173329, 17.2677,0
1380, 0.207805, 16.6273,0
1476, 0.244733, 16.1426,0
1572, 0.267441, 16.7485,0
1668, 0.358538, 14.0599,0
1764, 0.339137, 16.6185,0
1860, 0.473429, 13.2313,0
1956, 0.409521, 16.9109,0
2052, 0.465948, 16.3535,0
2148, 0.502691, 16.6057,0


==> anc/testresults_francis_v2/rot/results_16xnx2_packed.csv <==
n,time,Flops,error
324, 0.00609199, 32.0668,0
348, 0.00712617, 31.5536,0
372, 0.00792425, 32.3608,0
396, 0.00916076, 31.6664,0
420, 0.0101102, 32.2264,0
516, 0.0153698, 31.8454,0
612, 0.0213195, 32.19,0
708, 0.028249, 32.4355,0
804, 0.0368188, 32.0338,0
900, 0.0456083, 32.3581,0
996, 0.056025, 32.2236,0
1092, 0.0672445, 32.2411,0
1188, 0.0798341, 32.1156,0
1284, 0.0938904, 31.8774,0
1380, 0.109737, 31.4864,0
1476, 0.125109, 31.5776,0
1572, 0.143708, 31.1691,0
1668, 0.162628, 30.9971,0
1764, 0.181318, 31.0833,0
1860, 0.20277, 30.8925,0
1956, 0.224754, 30.8132,0
2052, 0.25464, 29.9241,0
2148, 0.272971, 30.5803,0
2244, 0.297701, 30.5957,0
2340, 0.327353, 30.2499,0
2436, 0.354422, 30.2734,0
2532, 0.382653, 30.2884,0
2628, 0.410482, 30.4118,0
2724, 0.444864, 30.1446,0
2820, 0.474691, 30.2726,0
2916, 0.509656, 30.1443,0


==> anc/testresults_francis_v2/rot/results_16xnx2_prepacked.csv <==
n,time,Flops,error
324, 0.00594645, 32.8516,0
348, 0.00693959, 32.4019,0
372, 0.00772037, 33.2154,0
396, 0.00891874, 32.5257,0
420, 0.00980906, 33.2157,0
516, 0.0150614, 32.4973,0
612, 0.0208028, 32.9896,0
708, 0.0275763, 33.2268,0
804, 0.035811, 32.9354,0
900, 0.0446049, 33.086,0
996, 0.0546145, 33.0559,0
1092, 0.0652045, 33.2498,0
1188, 0.0771197, 33.246,0
1284, 0.0901406, 33.2035,0
1380, 0.10436, 33.1087,0
1476, 0.11904, 33.1875,0
1572, 0.135802, 32.9836,0
1668, 0.152735, 33.0048,0
1764, 0.169844, 33.1831,0
1860, 0.189032, 33.1378,0
1956, 0.209689, 33.0269,0
2052, 0.232875, 32.7208,0
2148, 0.252848, 33.014,0
2244, 0.276752, 32.9116,0
2340, 0.302301, 32.7568,0
2436, 0.326762, 32.8361,0
2532, 0.35233, 32.8952,0
2628, 0.377575, 33.0623,0
2724, 0.405059, 33.1068,0
2820, 0.435504, 32.9965,0
2916, 0.466634, 32.9235,0
3012, 0.496383, 33.0178,0
3108, 0.531287, 32.8427,0


==> anc/testresults_francis_v2/rot/results_16xnx2_scalability.csv <==
nthreads,time,Flops,speedup,error
1, 0.237492, 31.9284,1,0
2, 0.123451, 61.4232,1.92378,0
3, 0.0841037, 90.1592,2.82379,0
4, 0.0677319, 111.952,3.50635,0
5, 0.0548452, 138.257,4.33021,0
6, 0.0476567, 159.111,4.98339,0
7, 0.0423225, 179.165,5.61147,0
8, 0.0376206, 201.558,6.31281,0
9, 0.0341925, 221.766,6.94572,0
10, 0.0301522, 251.482,7.87642,0
11, 0.0281471, 269.397,8.43753,0
12, 0.0265904, 285.168,8.93148,0
13, 0.0242821, 312.277,9.78054,0
14, 0.0244045, 310.71,9.73148,0
15, 0.0225137, 336.805,10.5487,0
16, 0.022649, 334.792,10.4857,0
17, 0.0210295, 360.576,11.2933,0
18, 0.0200677, 377.857,11.8345,0
19, 0.0190423, 398.203,12.4718,0
20, 0.0188479, 402.311,12.6004,0
21, 0.017959, 422.225,13.2241,0
22, 0.0162988, 465.231,14.5711,0
23, 0.0161573, 469.306,14.6987,0
24, 0.0161987, 468.107,14.6612,0
25, 0.0160644, 472.019,14.7837,0
26, 0.0150364, 504.291,15.7944,0
27, 0.0144179, 525.926,16.472,0
28, 0.0141418, 536.193,16.7936,0


==> anc/testresults_francis_v2/rot/results_24xnx2.csv <==
n,time,Flops,error
324, 0.0114382, 17.0788,0
348, 0.0324835, 6.92215,0
372, 0.0181432, 14.134,0
396, 0.0176482, 16.4372,0
420, 0.020078, 16.2274,0
516, 0.0311542, 15.7107,0
612, 0.0419157, 16.3727,0
708, 0.0550561, 16.6425,0
804, 0.0705176, 16.7256,0
900, 0.0896746, 16.4573,0
996, 0.105808, 17.0623,0
1092, 0.128064, 16.9294,0
1188, 0.158755, 16.1501,0
1284, 0.178837, 16.7358,0
1380, 0.207625, 16.6416,0
1476, 0.23849, 16.5652,0
1572, 0.268964, 16.6536,0
1668, 0.308306, 16.3507,0
1764, 0.342598, 16.4506,0
1860, 0.388716, 16.1148,0
1956, 0.420709, 16.4612,0
2052, 0.483815, 15.7496,0
2148, 0.507191, 16.4584,0


==> anc/testresults_francis_v2/rot/results_48xnx1.csv <==
n,time,Flops,error
324, 0.0199241, 9.80475,0
348, 0.0250572, 8.9737,0
372, 0.0177368, 14.4578,0
396, 0.0196422, 14.7686,0
420, 0.0213192, 15.2827,0
516, 0.0286001, 17.1138,0
612, 0.0431064, 15.9205,0
708, 0.0526074, 17.4172,0
804, 0.0663474, 17.7768,0
900, 0.0833936, 17.6968,0
996, 0.109726, 16.453,0
1092, 0.12188, 17.7883,0
1188, 0.143814, 17.828,0
1284, 0.174635, 17.1385,0
1380, 0.19572, 17.6539,0
1476, 0.225342, 17.5317,0
1572, 0.253428, 17.6746,0
1668, 0.286459, 17.5977,0
1764, 0.321622, 17.5235,0
1860, 0.356635, 17.5644,0
1956, 0.393933, 17.5801,0
2052, 0.463433, 16.4422,0
2148, 0.482668, 17.2946,0
2244, 0.526342, 17.3051,0


==> anc/testresults_francis_v2/rot/results_48xnx1_packed.csv <==
n,time,Flops,error
324, 0.0059771, 32.6831,0
348, 0.00730383, 30.786,0
372, 0.00781769, 32.8019,0
396, 0.0093588, 30.9963,0
420, 0.00992214, 32.8371,0
516, 0.0151482, 32.3112,0
612, 0.0210052, 32.6717,0
708, 0.0278974, 32.8444,0
804, 0.0360414, 32.7248,0
900, 0.045866, 32.1763,0
996, 0.0552277, 32.6888,0
1092, 0.0665207, 32.5919,0
1188, 0.0782818, 32.7524,0
1284, 0.0916889, 32.6428,0
1380, 0.106592, 32.4155,0
1476, 0.121971, 32.3899,0
1572, 0.13927, 32.1623,0
1668, 0.156864, 32.1361,0
1764, 0.176915, 31.8569,0
1860, 0.196058, 31.9502,0
1956, 0.216999, 31.9144,0
2052, 0.251118, 30.3438,0
2148, 0.263586, 31.6691,0
2244, 0.287278, 31.7058,0
2340, 0.316471, 31.29,0
2436, 0.339388, 31.6145,0
2532, 0.370221, 31.3055,0
2628, 0.396724, 31.4665,0
2724, 0.432095, 31.0354,0
2820, 0.455709, 31.5335,0
2916, 0.490468, 31.3236,0
3012, 0.520825, 31.4683,0


==> anc/testresults_francis_v2/rot/results_48xnx1_prepacked.csv <==
n,time,Flops,error
324, 0.00728924, 26.7998,0
348, 0.0096012, 23.4196,0
372, 0.0102856, 24.9314,0
396, 0.0123524, 23.4844,0
420, 0.0131228, 24.828,0
516, 0.0199328, 24.5553,0
612, 0.027832, 24.6578,0
708, 0.0375069, 24.4294,0
804, 0.0479567, 24.594,0
900, 0.0606394, 24.3373,0
996, 0.0734799, 24.569,0
1092, 0.0894114, 24.2479,0
1188, 0.104656, 24.4986,0
1284, 0.123795, 24.177,0
1380, 0.141124, 24.4836,0
1476, 0.163834, 24.1137,0
1572, 0.183456, 24.4159,0
1668, 0.20942, 24.0712,0
1764, 0.231894, 24.3041,0
1860, 0.261097, 23.9914,0
1956, 0.289026, 23.9611,0
2052, 0.318489, 23.9251,0
2148, 0.348735, 23.9366,0
2244, 0.379802, 23.9819,0
2340, 0.41771, 23.7064,0
2436, 0.447076, 23.9995,0
2532, 0.484973, 23.8981,0
2628, 0.544621, 22.9215,0


==> anc/testresults_francis_v2/rot/results_48xnx1_scalability.csv <==
nthreads,time,Flops,speedup,error
1, 0.320998, 23.6223,1,0
2, 0.16557, 45.7976,1.93874,0
3, 0.113092, 67.0494,2.83839,0
4, 0.0843661, 89.8788,3.80483,0
5, 0.0776381, 97.6676,4.13455,0
6, 0.0687136, 110.353,4.67154,0
7, 0.0612247, 123.851,5.24295,0
8, 0.0531909, 142.557,6.03483,0
9, 0.0445706, 170.129,7.20203,0
10, 0.0451889, 167.801,7.10349,0
11, 0.0372863, 203.365,8.60903,0
12, 0.0376122, 201.603,8.53443,0
13, 0.0369762, 205.071,8.68123,0
14, 0.0364347, 208.118,8.81023,0
15, 0.0284768, 266.278,11.2723,0
16, 0.0288577, 262.763,11.1235,0
17, 0.0283865, 267.125,11.3082,0
18, 0.0282831, 268.101,11.3495,0
19, 0.0283937, 267.056,11.3053,0
20, 0.0282817, 268.114,11.35,0
21, 0.0288122, 263.177,11.1411,0
22, 0.0201427, 376.451,15.9362,0
23, 0.0201515, 376.285,15.9292,0
24, 0.0193036, 392.814,16.6289,0
25, 0.0199465, 380.153,16.093,0
26, 0.0208896, 362.99,15.3664,0
27, 0.0201883, 375.6,15.9002,0
28, 0.0209887, 361.277,15.2939,0


==> anc/testresults_francis_v2/rot/results_8xnx5_packed.csv <==
n,time,Flops,error
324, 0.00738189, 26.4635,0
348, 0.00846432, 26.5651,0
372, 0.00964102, 26.5984,0
396, 0.0108823, 26.6568,0
420, 0.0122076, 26.6894,0
516, 0.0184953, 26.4638,0
612, 0.025773, 26.6276,0
708, 0.034309, 26.7064,0
804, 0.0447991, 26.3274,0
900, 0.0557542, 26.4697,0
996, 0.0686915, 26.2817,0
1092, 0.0821238, 26.3996,0
1188, 0.0980616, 26.146,0
1284, 0.115421, 25.9309,0
1380, 0.133672, 25.8485,0
1476, 0.152945, 25.8305,0
1572, 0.175215, 25.5643,0
1668, 0.19941, 25.2796,0
1764, 0.222207, 25.3635,0
1860, 0.247365, 25.3232,0
1956, 0.274638, 25.2164,0
2052, 0.312003, 24.4224,0
2148, 0.33284, 25.0797,0
2244, 0.364403, 24.9953,0
2340, 0.398152, 24.8709,0
2436, 0.432361, 24.8163,0
2532, 0.466611, 24.8386,0
2628, 0.50325, 24.8058,0


==> anc/testresults_francis_v2/rot/results_8xnx5_prepacked.csv <==
n,time,Flops,error
324, 0.0072487, 26.9497,0
348, 0.00833079, 26.991,0
372, 0.00944242, 27.1578,0
396, 0.0106818, 27.1572,0
420, 0.0119606, 27.2406,0
516, 0.0181955, 26.8998,0
612, 0.0252941, 27.1319,0
708, 0.0336511, 27.2286,0
804, 0.0435654, 27.073,0
900, 0.055154, 26.7578,0
996, 0.0667156, 27.0601,0
1092, 0.0798532, 27.1503,0
1188, 0.0944313, 27.1512,0
1284, 0.110988, 26.9667,0
1380, 0.127136, 27.1774,0
1476, 0.14544, 27.1634,0
1572, 0.165347, 27.0899,0
1668, 0.187432, 26.8952,0
1764, 0.208167, 27.0743,0
1860, 0.230554, 27.1697,0
1956, 0.255065, 27.1515,0
2052, 0.282804, 26.944,0
2148, 0.309114, 27.0048,0
2244, 0.335566, 27.1433,0
2340, 0.366316, 27.0324,0
2436, 0.397238, 27.0105,0
2532, 0.439887, 26.3475,0
2628, 0.461456, 27.0524,0
2724, 0.493902, 27.1516,0
2820, 0.53068, 27.0787,0


==> anc/testresults_francis_v2/rot/results_8xnx5_scalability.csv <==
nthreads,time,Flops,speedup,error
1, 0.282529, 26.8388,1,0
2, 0.145893, 51.9745,1.93654,0
3, 0.102232, 74.1719,2.76361,0
4, 0.077418, 97.9452,3.6494,0
5, 0.0639795, 118.518,4.41592,0
6, 0.0553354, 137.032,5.10575,0
7, 0.0481069, 157.622,5.87294,0
8, 0.0447032, 169.624,6.3201,0
9, 0.0398249, 190.401,7.09427,0
10, 0.0358368, 211.591,7.88377,0
11, 0.0340729, 222.544,8.29189,0
12, 0.0310767, 244,9.09133,0
13, 0.0289506, 261.919,9.75899,0
14, 0.0272866, 277.892,10.3541,0
15, 0.0264009, 287.214,10.7015,0
16, 0.025473, 297.677,11.0913,0
17, 0.0239206, 316.995,11.8111,0
18, 0.0220384, 344.069,12.8199,0
19, 0.0216346, 350.49,13.0591,0
20, 0.020488, 370.105,13.79,0
21, 0.0196773, 385.354,14.3581,0
22, 0.0190147, 398.782,14.8584,0
23, 0.0186801, 405.925,15.1246,0
24, 0.017975, 421.849,15.7179,0
25, 0.0180852, 419.278,15.6221,0
26, 0.0179826, 421.67,15.7112,0
27, 0.0167759, 452,16.8413,0
28, 0.0164556, 460.799,17.1692,0


==> anc/testresults_francis_v2/rot/results_blocked.csv <==
n,time,Flops,error
324,0.00963086,20.2838,0
348,0.0109656,20.5055,0
372,0.0126423,20.284,0
396,0.0142479,20.3601,0
420,0.0161314,20.1975,0
516,0.0258948,18.9017,0
612,0.0347207,19.7656,0
708,0.0469292,19.5246,0
804,0.0601722,19.6012,0
900,0.0748725,19.7108,0
996,0.103824,17.3884,0
1092,0.112214,19.3205,0
1188,0.133072,19.2671,0
1284,0.154499,19.3721,0
1380,0.193892,17.8203,0
1476,0.221701,17.8197,0
1572,0.234513,19.1002,0
1668,0.260681,19.3378,0
1764,0.291674,19.3228,0
1860,0.322998,19.3936,0
1956,0.358385,19.3239,0
2052,0.414454,18.3853,0
2148,0.431369,19.3513,0
2244,0.473758,19.2258,0
2340,0.518424,19.1009,0


==> anc/testresults_francis_v2/rot/results_fused.csv <==
n,time,Flops,error
324, 0.00722079, 27.0539,0
348, 0.00824543, 27.2704,0
372, 0.00944901, 27.1388,0
396, 0.010723, 27.053,0
420, 0.0120873, 26.9551,0
516, 0.0215127, 22.7519,0
612, 0.0268164, 25.5916,0
708, 0.0358565, 25.5539,0
804, 0.0459056, 25.6928,0
900, 0.0577648, 25.5484,0
996, 0.0787349, 22.9292,0
1092, 0.0874827, 24.7825,0
1188, 0.103042, 24.8823,0
1284, 0.11893, 25.1658,0
1380, 0.134265, 25.7344,0
1476, 0.15983, 24.7177,0
1572, 0.182864, 24.4948,0
1668, 0.202813, 24.8554,0
1764, 0.228326, 24.6839,0
1860, 0.254392, 24.6238,0
1956, 0.280305, 24.7066,0
2052, 0.34358, 22.1779,0
2148, 0.332349, 25.1168,0
2244, 0.367146, 24.8086,0
2340, 0.404379, 24.4879,0
2436, 0.43464, 24.6861,0
2532, 0.519915, 22.292,0


==> anc/testresults_francis_v2/rot/results_unoptimized.csv <==
n,time,Flops,error
324,0.0158937,12.291,0
348,0.0182769,12.3028,0
372,0.0208132,12.3208,0
396,0.0235182,12.3346,0
420,0.0263897,12.3463,0
516,0.0395817,12.3657,0
612,0.0554241,12.3823,0
708,0.0739046,12.398,0
804,0.0948108,12.44,0
900,0.1137,12.9797,0
996,0.140074,12.8884,0
1092,0.165523,13.0981,0
1188,0.194947,13.1519,0
1284,0.227401,13.1617,0
1380,0.262857,13.1449,0
1476,0.304164,12.9885,0
1572,0.344516,13.0015,0
1668,0.39461,12.7746,0
1764,0.466452,12.0826,0
1860,0.553014,11.3272,0


==> anc/testresults_simpson_3/results_12xnx3_packed.csv <==
n,time,Flops,error
97, 0.00105031, 11.8456,0
121, 0.00106624, 17.5031,0
145, 0.00147214, 17.7479,0
169, 0.00193783, 17.977,0
193, 0.00246785, 18.1493,0
217, 0.00305468, 18.3284,0
241, 0.00371354, 18.4268,0
265, 0.0044409, 18.4905,0
289, 0.00855177, 11.3479,0
313, 0.00611517, 18.5144,0
337, 0.00703255, 18.576,0
361, 0.00802818, 18.5969,0
385, 0.00907289, 18.6496,0
409, 0.0101825, 18.6944,0
505, 0.0153578, 18.7137,0
601, 0.0216172, 18.7051,0
697, 0.0288189, 18.7797,0
793, 0.037314, 18.7054,0
889, 0.0469386, 18.6338,0
985, 0.0599763, 17.8608,0
1081, 0.074884, 17.196,0
1177, 0.0822859, 18.522,0
1273, 0.0967844, 18.3955,0
1369, 0.113307, 18.1507,0
1465, 0.129819, 18.1229,0
1561, 0.149465, 17.8552,0
1657, 0.166683, 18.0261,0
1753, 0.187392, 17.9329,0
1849, 0.209281, 17.8526,0
1945, 0.228451, 18.0864,0
2041, 0.252013, 18.0443,0
2137, 0.275882, 18.0616,0
2233, 0.301991, 18.0079,0
2329, 0.329192, 17.9637,0
2425, 0.356666, 17.9682,0
2521, 0.38913, 17.7929,0
2617, 0.417655, 17.8586,0
2713, 0.449621, 17.8231,0
2809, 0.481139, 17.8502,0
2905, 0.515653, 17.8088,0


==> anc/testresults_simpson_3/results_12xnx3_packed_para.csv <==
n,time,Flops,error
97, 0.000141586, 87.8732,0
121, 0.000204142, 91.4186,0
145, 0.000148908, 175.46,0
169, 0.000169231, 205.852,0
193, 0.000324112, 138.192,0
217, 0.000357918, 156.425,0
241, 0.000394295, 173.547,0
265, 0.000435373, 188.607,0
289, 0.000475524, 204.079,0
313, 0.000511388, 221.395,0
337, 0.000547211, 238.732,0
361, 0.000586121, 254.724,0
385, 0.000991869, 170.593,0
409, 0.00102259, 186.152,0
505, 0.00128123, 224.317,0
601, 0.00196385, 205.898,0
697, 0.00225837, 239.646,0
793, 0.00324056, 215.387,0
889, 0.0036393, 240.333,0
985, 0.00484519, 221.09,0
1081, 0.00521801, 246.781,0
1177, 0.00892116, 170.841,0
1273, 0.00830959, 214.258,0
1369, 0.0102202, 201.228,0
1465, 0.0112826, 208.525,0
1561, 0.0137272, 194.411,0
1657, 0.0266564, 112.718,0
1753, 0.0310585, 108.198,0
1849, 0.0335801, 111.263,0
1945, 0.042178, 97.9622,0
2041, 0.0281063, 161.793,0
2137, 0.0446693, 111.55,0
2233, 0.0501145, 108.516,0
2329, 0.0331137, 178.582,0
2425, 0.0581985, 110.117,0
2521, 0.0622701, 111.189,0
2617, 0.0676754, 110.213,0
2713, 0.0739837, 108.316,0
2809, 0.0756473, 113.533,0
2905, 0.0845359, 108.63,0


==> anc/testresults_simpson_3/results_12xnx3_prepacked.csv <==
n,time,Flops,error
97, 0.000710672, 17.5068,0
121, 0.00104403, 17.8754,0
145, 0.00168574, 15.499,0
169, 0.00213829, 16.2918,0
193, 0.00241202, 18.5694,0
217, 0.00299299, 18.7061,0
241, 0.00363663, 18.8166,0
265, 0.00434306, 18.9071,0
289, 0.00514537, 18.8605,0
313, 0.00597876, 18.9368,0
337, 0.00689353, 18.9507,0
361, 0.00784968, 19.0198,0
385, 0.00887585, 19.0636,0
409, 0.00996925, 19.0944,0
505, 0.0150145, 19.1416,0
601, 0.0210161, 19.2401,0
697, 0.0280862, 19.2696,0
793, 0.0362141, 19.2735,0
889, 0.0452163, 19.3436,0
985, 0.0554181, 19.3298,0
1081, 0.0667461, 19.2926,0
1177, 0.0790715, 19.2749,0
1273, 0.0922134, 19.3073,0
1369, 0.106567, 19.2986,0
1465, 0.121771, 19.3208,0
1561, 0.138204, 19.31,0
1657, 0.155364, 19.3394,0
1753, 0.173794, 19.3359,0
1849, 0.193605, 19.2982,0
1945, 0.213234, 19.3771,0
2041, 0.234853, 19.3628,0
2137, 0.25705, 19.3848,0
2233, 0.280842, 19.364,0
2329, 0.305982, 19.3263,0
2425, 0.332472, 19.2758,0
2521, 0.361423, 19.1569,0
2617, 0.385858, 19.3303,0
2713, 0.415027, 19.3087,0
2809, 0.44492, 19.3033,0
2905, 0.475649, 19.3066,0


==> anc/testresults_simpson_3/results_12xnx3_prepacked_para.csv <==
n,time,Flops,error
97, 0.000102773, 121.059,0
121, 0.00011926, 156.485,0
145, 0.000257818, 101.341,0
169, 0.000161088, 216.258,0
193, 0.000317641, 141.007,0
217, 0.000351032, 159.493,0
241, 0.000386409, 177.089,0
265, 0.000422801, 194.216,0
289, 0.000461938, 210.081,0
313, 0.000497453, 227.597,0
337, 0.000533081, 245.06,0
361, 0.00057295, 260.58,0
385, 0.000904362, 187.1,0
409, 0.000957575, 198.79,0
505, 0.00117912, 243.742,0
601, 0.00226289, 178.688,0
697, 0.00280039, 193.263,0
793, 0.0037003, 188.626,0
889, 0.00399396, 218.992,0
985, 0.00460339, 232.703,0
1081, 0.00637836, 201.887,0
1177, 0.00978162, 155.812,0
1273, 0.0102906, 173.011,0
1369, 0.009089, 226.273,0
1465, 0.0139726, 168.38,0
1561, 0.0120895, 220.748,0
1657, 0.0179462, 167.425,0
1753, 0.0159721, 210.397,0
1849, 0.0217512, 171.771,0
1945, 0.0190464, 216.936,0
2041, 0.0213275, 213.218,0
2137, 0.0254169, 196.045,0
2233, 0.0250063, 217.474,0
2329, 0.0378741, 156.136,0
2425, 0.0339079, 189.002,0
2521, 0.0310527, 222.968,0
2617, 0.0348937, 213.756,0
2713, 0.0361001, 221.984,0
2809, 0.0382955, 224.267,0
2905, 0.0400947, 229.037,0


==> anc/testresults_simpson_3/results_12xnx3_prepacked_para_1.csv <==
n,time,Flops,error
97, 0.00101364, 12.2742,0
121, 0.00104167, 17.9158,0
145, 0.00143647, 18.1886,0
169, 0.00189357, 18.3973,0
193, 0.0024139, 18.5549,0
217, 0.00299204, 18.712,0
241, 0.00363374, 18.8315,0
265, 0.00434069, 18.9174,0
289, 0.00514968, 18.8448,0
313, 0.00598771, 18.9085,0
337, 0.00688664, 18.9696,0
361, 0.0078536, 19.0103,0
385, 0.00887987, 19.055,0
409, 0.00998651, 19.0614,0
505, 0.0150286, 19.1237,0
601, 0.0210603, 19.1998,0
697, 0.028062, 19.2862,0
793, 0.0362113, 19.275,0
889, 0.0452657, 19.3225,0
985, 0.0553865, 19.3408,0
1081, 0.066761, 19.2883,0
1177, 0.0790267, 19.2858,0
1273, 0.0922651, 19.2965,0
1369, 0.106593, 19.2939,0
1465, 0.1218, 19.3161,0
1561, 0.138288, 19.2983,0
1657, 0.155448, 19.329,0
1753, 0.173957, 19.3179,0
1849, 0.193447, 19.3139,0
1945, 0.213214, 19.3789,0
2041, 0.234927, 19.3566,0
2137, 0.257303, 19.3657,0
2233, 0.280947, 19.3567,0
2329, 0.306097, 19.319,0
2425, 0.331047, 19.3588,0
2521, 0.360613, 19.1999,0
2617, 0.386096, 19.3184,0
2713, 0.415018, 19.3091,0
2809, 0.444751, 19.3107,0
2905, 0.475865, 19.2978,0


==> anc/testresults_simpson_3/results_12xnx3_prepacked_para_10.csv <==
n,time,Flops,error
97, 0.000105458, 117.977,0
121, 0.000226144, 82.5243,0
145, 0.000241226, 108.311,0
169, 0.0002785, 125.086,0
193, 0.000314669, 142.339,0
217, 0.000350417, 159.773,0
241, 0.000570277, 119.992,0
265, 0.000626752, 131.016,0
289, 0.000688061, 141.04,0
313, 0.000737794, 153.455,0
337, 0.000792806, 164.778,0
361, 0.00112633, 132.553,0
385, 0.00120129, 140.853,0
409, 0.00127192, 149.66,0
505, 0.00198158, 145.036,0
601, 0.00280083, 144.368,0
697, 0.00319748, 169.261,0
793, 0.00425306, 164.111,0
889, 0.0054488, 160.521,0
985, 0.00672955, 159.182,0
1081, 0.0184607, 69.7538,0
1177, 0.0221962, 68.6646,0
1273, 0.010908, 163.22,0
1369, 0.0126674, 162.354,0
1465, 0.0152265, 154.514,0
1561, 0.0174924, 152.564,0
1657, 0.0209148, 143.661,0
1753, 0.022745, 147.746,0
1849, 0.0252452, 147.997,0
1945, 0.0277393, 148.953,0
2041, 0.0305493, 148.855,0
2137, 0.0340172, 146.481,0
2233, 0.0387692, 140.272,0
2329, 0.0391669, 150.982,0
2425, 0.0425919, 150.467,0
2521, 0.048034, 144.143,0
2617, 0.0485193, 153.727,0
2713, 0.0524923, 152.663,0
2809, 0.0562346, 152.725,0
2905, 0.0598875, 153.34,0


==> anc/testresults_simpson_3/results_12xnx3_prepacked_para_11.csv <==
n,time,Flops,error
97, 0.000102996, 120.797,0
121, 0.000332686, 56.0962,0
145, 0.000246246, 106.103,0
169, 0.000279389, 124.688,0
193, 0.00031735, 141.137,0
217, 0.000351515, 159.274,0
241, 0.000386658, 176.975,0
265, 0.000631216, 130.089,0
289, 0.000687678, 141.119,0
313, 0.000742638, 152.455,0
337, 0.0008009, 163.113,0
361, 0.000852243, 175.184,0
385, 0.00120392, 140.545,0
409, 0.00127233, 149.612,0
505, 0.00157083, 182.961,0
601, 0.00231586, 174.601,0
697, 0.0032347, 167.314,0
793, 0.00427766, 163.167,0
889, 0.0047529, 184.023,0
985, 0.00602263, 177.866,0
1081, 0.00749812, 171.737,0
1177, 0.0169834, 89.7403,0
1273, 0.0100887, 176.474,0
1369, 0.012193, 168.67,0
1465, 0.0142333, 165.296,0
1561, 0.015751, 169.431,0
1657, 0.0187452, 160.289,0
1753, 0.0206053, 163.088,0
1849, 0.0252839, 147.77,0
1945, 0.0261185, 158.197,0
2041, 0.0280107, 162.346,0
2137, 0.0303009, 164.446,0
2233, 0.0345988, 157.179,0
2329, 0.0364406, 162.278,0
2425, 0.0406036, 157.835,0
2521, 0.0424749, 163.008,0
2617, 0.0445253, 167.517,0
2713, 0.0494659, 162.003,0
2809, 0.0506089, 169.702,0
2905, 0.0544725, 168.583,0


==> anc/testresults_simpson_3/results_12xnx3_prepacked_para_12.csv <==
n,time,Flops,error
97, 0.000101385, 122.717,0
121, 0.000167476, 111.433,0
145, 0.000241661, 108.116,0
169, 0.000278009, 125.307,0
193, 0.000315982, 141.748,0
217, 0.00035143, 159.313,0
241, 0.000385598, 177.461,0
265, 0.000421631, 194.755,0
289, 0.000685456, 141.577,0
313, 0.00073728, 153.563,0
337, 0.000797141, 163.882,0
361, 0.000848908, 175.872,0
385, 0.000908944, 186.156,0
409, 0.000960982, 198.085,0
505, 0.00156468, 183.681,0
601, 0.00233963, 172.828,0
697, 0.00267947, 201.983,0
793, 0.00370193, 188.543,0
889, 0.00478262, 182.88,0
985, 0.0054053, 198.18,0
1081, 0.00670172, 192.145,0
1177, 0.0190788, 79.8843,0
1273, 0.00897522, 198.368,0
1369, 0.0107535, 191.249,0
1465, 0.0128302, 183.372,0
1561, 0.0143132, 186.452,0
1657, 0.0174716, 171.974,0
1753, 0.0200377, 167.708,0
1849, 0.0221031, 169.035,0
1945, 0.0247747, 166.777,0
2041, 0.0271973, 167.2,0
2137, 0.0282091, 176.64,0
2233, 0.033479, 162.437,0
2329, 0.0361189, 163.723,0
2425, 0.0391399, 163.738,0
2521, 0.0391575, 176.818,0
2617, 0.0482048, 154.73,0
2713, 0.0440231, 182.032,0
2809, 0.0477964, 179.688,0
2905, 0.0514463, 178.5,0


==> anc/testresults_simpson_3/results_12xnx3_prepacked_para_13.csv <==
n,time,Flops,error
97, 0.000103804, 119.857,0
121, 0.000122539, 152.298,0
145, 0.000240011, 108.859,0
169, 0.000279848, 124.484,0
193, 0.000316851, 141.359,0
217, 0.000352824, 158.683,0
241, 0.000389316, 175.767,0
265, 0.000426088, 192.717,0
289, 0.000464797, 208.789,0
313, 0.000742161, 152.552,0
337, 0.00079617, 164.081,0
361, 0.000850869, 175.467,0
385, 0.000904483, 187.075,0
409, 0.000958542, 198.59,0
505, 0.00157046, 183.004,0
601, 0.00185827, 217.596,0
697, 0.00270116, 200.362,0
793, 0.0036763, 189.858,0
889, 0.00407733, 214.514,0
985, 0.00528696, 202.616,0
1081, 0.0112995, 113.962,0
1177, 0.00729554, 208.908,0
1273, 0.00896687, 198.552,0
1369, 0.0099483, 206.728,0
1465, 0.0125403, 187.611,0
1561, 0.0149442, 178.579,0
1657, 0.0157372, 190.927,0
1753, 0.0176914, 189.949,0
1849, 0.0186985, 199.813,0
1945, 0.0225707, 183.063,0
2041, 0.0256089, 177.571,0
2137, 0.0275608, 180.796,0
2233, 0.0297331, 182.902,0
2329, 0.0508556, 116.28,0
2425, 0.0367151, 174.551,0
2521, 0.0375173, 184.548,0
2617, 0.0403559, 184.824,0
2713, 0.0445038, 180.066,0
2809, 0.0479902, 178.962,0
2905, 0.0472515, 194.346,0


==> anc/testresults_simpson_3/results_12xnx3_prepacked_para_14.csv <==
n,time,Flops,error
97, 0.00010256, 121.31,0
121, 0.000121331, 153.814,0
145, 0.000154851, 168.726,0
169, 0.000279732, 124.535,0
193, 0.00031683, 141.368,0
217, 0.000353999, 158.156,0
241, 0.000388641, 176.072,0
265, 0.000423041, 194.105,0
289, 0.000462218, 209.954,0
313, 0.000498519, 227.11,0
337, 0.000795969, 164.123,0
361, 0.000848606, 175.935,0
385, 0.000902983, 187.385,0
409, 0.000963622, 197.543,0
505, 0.00156258, 183.928,0
601, 0.00185586, 217.879,0
697, 0.00269775, 200.616,0
793, 0.00303919, 229.658,0
889, 0.00409403, 213.639,0
985, 0.00461451, 232.142,0
1081, 0.00582476, 221.074,0
1177, 0.00730759, 208.564,0
1273, 0.00787757, 226.008,0
1369, 0.00949988, 216.486,0
1465, 0.0105004, 224.058,0
1561, 0.0131845, 202.413,0
1657, 0.0142558, 210.766,0
1753, 0.0171078, 196.43,0
1849, 0.0198367, 188.348,0
1945, 0.0209336, 197.38,0
2041, 0.0243488, 186.761,0
2137, 0.0253136, 196.845,0
2233, 0.0277428, 196.023,0
2329, 0.0302937, 195.205,0
2425, 0.0328015, 195.378,0
2521, 0.0375615, 184.331,0
2617, 0.038854, 191.968,0
2713, 0.0412884, 194.089,0
2809, 0.0414827, 207.037,0
2905, 0.0448518, 204.744,0


==> anc/testresults_simpson_3/results_12xnx3_prepacked_para_15.csv <==
n,time,Flops,error
97, 0.000101382, 122.72,0
121, 0.000120405, 154.997,0
145, 0.000167545, 155.943,0
169, 0.000276159, 126.147,0
193, 0.000317069, 141.262,0
217, 0.00035169, 159.195,0
241, 0.000387533, 176.575,0
265, 0.000422849, 194.194,0
289, 0.000462936, 209.628,0
313, 0.000497144, 227.738,0
337, 0.000533853, 244.705,0
361, 0.000850421, 175.559,0
385, 0.000904227, 187.128,0
409, 0.000960198, 198.247,0
505, 0.00117905, 243.756,0
601, 0.00186568, 216.732,0
697, 0.00214475, 252.342,0
793, 0.00307108, 227.273,0
889, 0.00668354, 130.865,0
985, 0.00690001, 155.249,0
1081, 0.00791612, 162.669,0
1177, 0.00906652, 168.101,0
1273, 0.00813654, 218.815,0
1369, 0.00867304, 237.125,0
1465, 0.0106248, 221.435,0
1561, 0.0118359, 225.477,0
1657, 0.0149608, 200.834,0
1753, 0.0164197, 204.661,0
1849, 0.0180696, 206.768,0
1945, 0.0192639, 214.487,0
2041, 0.0221443, 205.353,0
2137, 0.0236973, 210.271,0
2233, 0.026514, 205.108,0
2329, 0.0439144, 134.659,0
2425, 0.0304529, 210.445,0
2521, 0.0339781, 203.771,0
2617, 0.0349504, 213.409,0
2713, 0.04019, 199.394,0
2809, 0.0384726, 223.235,0
2905, 0.0440103, 208.659,0


==> anc/testresults_simpson_3/results_12xnx3_prepacked_para_16.csv <==
n,time,Flops,error
97, 0.000100085, 124.31,0
121, 0.000220861, 84.4985,0
145, 0.000144021, 181.413,0
169, 0.000166185, 209.625,0
193, 0.000316009, 141.736,0
217, 0.000351763, 159.162,0
241, 0.000387093, 176.776,0
265, 0.000422671, 194.275,0
289, 0.000463941, 209.174,0
313, 0.000498948, 226.914,0
337, 0.000535577, 243.918,0
361, 0.000572557, 260.759,0
385, 0.000906773, 186.602,0
409, 0.000959414, 198.409,0
505, 0.00117796, 243.982,0
601, 0.00187086, 216.131,0
697, 0.00218643, 247.531,0
793, 0.00307109, 227.273,0
889, 0.00342771, 255.169,0
985, 0.00460918, 232.411,0
1081, 0.0079705, 161.559,0
1177, 0.00790372, 192.833,0
1273, 0.00764461, 232.895,0
1369, 0.00860508, 238.998,0
1465, 0.00956004, 246.098,0
1561, 0.0118634, 224.953,0
1657, 0.0129041, 232.844,0
1753, 0.0161025, 208.693,0
1849, 0.016771, 222.778,0
1945, 0.0201065, 205.499,0
2041, 0.020747, 219.183,0
2137, 0.0243143, 204.936,0
2233, 0.0248261, 219.052,0
2329, 0.0291377, 202.95,0
2425, 0.0393191, 162.991,0
2521, 0.0328399, 210.833,0
2617, 0.0442778, 168.453,0
2713, 0.0384399, 208.472,0
2809, 0.0521982, 164.535,0
2905, 0.0466508, 196.848,0


==> anc/testresults_simpson_3/results_12xnx3_prepacked_para_2.csv <==
n,time,Flops,error
97, 0.000684739, 18.1698,0
121, 0.000526081, 35.4744,0
145, 0.000724033, 36.0859,0
169, 0.000952264, 36.5828,0
193, 0.00121319, 36.919,0
217, 0.00150745, 37.1403,0
241, 0.00184342, 37.1205,0
265, 0.00218443, 37.5908,0
289, 0.00258634, 37.5219,0
313, 0.00301139, 37.5967,0
337, 0.00344933, 37.8731,0
361, 0.00393846, 37.908,0
385, 0.0044857, 37.7212,0
409, 0.00501432, 37.9626,0
505, 0.00754192, 38.1071,0
601, 0.0107475, 37.6228,0
697, 0.0140651, 38.4789,0
793, 0.022127, 31.5439,0
889, 0.025777, 33.9312,0
985, 0.0326042, 32.8553,0
1081, 0.0334439, 38.5034,0
1177, 0.0712974, 21.3766,0
1273, 0.0778066, 22.8823,0
1369, 0.0540458, 38.0529,0
1465, 0.0622813, 37.7755,0
1561, 0.0791288, 33.7263,0
1657, 0.09167, 32.7768,0
1753, 0.0893846, 37.5957,0
1849, 0.103224, 36.1953,0
1945, 0.11011, 37.5248,0
2041, 0.168349, 27.0117,0
2137, 0.134008, 37.1832,0
2233, 0.144516, 37.6307,0
2329, 0.156856, 37.7001,0
2425, 0.170818, 37.5176,0
2521, 0.220964, 31.3344,0
2617, 0.230077, 32.4185,0
2713, 0.245492, 32.6432,0
2809, 0.264841, 32.4287,0
2905, 0.245788, 37.362,0


==> anc/testresults_simpson_3/results_12xnx3_prepacked_para_3.csv <==
n,time,Flops,error
97, 0.000419748, 29.6406,0
121, 0.000392406, 47.5589,0
145, 0.000557756, 46.8437,0
169, 0.000757985, 45.9593,0
193, 0.000840999, 53.2578,0
217, 0.00109438, 51.159,0
241, 0.00137643, 49.7148,0
265, 0.00150389, 54.6015,0
289, 0.00185169, 52.4087,0
313, 0.00225108, 50.2952,0
337, 0.00242658, 53.8359,0
361, 0.00287767, 51.8819,0
385, 0.00334, 50.6604,0
409, 0.00353864, 53.7936,0
505, 0.00543936, 52.8372,0
601, 0.00767695, 52.6709,0
697, 0.010458, 51.7506,0
793, 0.0129936, 53.7168,0
889, 0.0161389, 54.195,0
985, 0.0446355, 23.9993,0
1081, 0.0231499, 55.6246,0
1177, 0.0276867, 55.048,0
1273, 0.0619852, 28.7229,0
1369, 0.0372379, 55.2286,0
1465, 0.054361, 43.2793,0
1561, 0.0503679, 52.9846,0
1657, 0.0551356, 54.4956,0
1753, 0.0624045, 53.8499,0
1849, 0.0683456, 54.6665,0
1945, 0.0784639, 52.6593,0
2041, 0.0846331, 53.7308,0
2137, 0.0908864, 54.8252,0
2233, 0.100562, 54.0784,0
2329, 0.109157, 54.1744,0
2425, 0.116897, 54.8234,0
2521, 0.155988, 44.3864,0
2617, 0.136657, 54.5799,0
2713, 0.145346, 55.1348,0
2809, 0.157147, 54.6523,0
2905, 0.168873, 54.3791,0


==> anc/testresults_simpson_3/results_12xnx3_prepacked_para_4.csv <==
n,time,Flops,error
97, 0.000434395, 28.6412,0
121, 0.000277029, 67.3661,0
145, 0.000436258, 59.8897,0
169, 0.000512385, 67.9889,0
193, 0.000705062, 63.526,0
217, 0.000806577, 69.4133,0
241, 0.00103837, 65.9001,0
265, 0.00113495, 72.3505,0
289, 0.00145193, 66.8384,0
313, 0.00156847, 72.184,0
337, 0.00198644, 65.7642,0
361, 0.00211031, 70.7474,0
385, 0.00245477, 68.9292,0
409, 0.00260973, 72.9412,0
505, 0.00400192, 71.8157,0
601, 0.00574108, 70.4313,0
697, 0.00760317, 71.1821,0
793, 0.00996544, 70.0394,0
889, 0.012176, 71.8337,0
985, 0.0150084, 71.3748,0
1081, 0.0205544, 62.6486,0
1177, 0.0471275, 32.3399,0
1273, 0.0255318, 69.7325,0
1369, 0.0288498, 71.2863,0
1465, 0.0344321, 68.329,0
1561, 0.0389745, 68.4736,0
1657, 0.042181, 71.2321,0
1753, 0.0480823, 69.8901,0
1849, 0.0536344, 69.6607,0
1945, 0.0647657, 63.797,0
2041, 0.0654491, 69.48,0
2137, 0.071853, 69.348,0
2233, 0.0781749, 69.5648,0
2329, 0.0898349, 65.8262,0
2425, 0.10119, 63.3329,0
2521, 0.098213, 70.4973,0
2617, 0.105892, 70.4373,0
2713, 0.113272, 70.7466,0
2809, 0.121687, 70.5783,0
2905, 0.130768, 70.2247,0


==> anc/testresults_simpson_3/results_12xnx3_prepacked_para_5.csv <==
n,time,Flops,error
97, 0.000178876, 69.5543,0
121, 0.000296333, 62.9777,0
145, 0.000343217, 76.1249,0
169, 0.000526632, 66.1495,0
193, 0.000590797, 75.8124,0
217, 0.000662769, 84.4747,0
241, 0.00089304, 76.6246,0
265, 0.000977545, 84.0008,0
289, 0.00128521, 75.5089,0
313, 0.00138317, 81.8544,0
337, 0.00148954, 87.7031,0
361, 0.00184972, 80.7143,0
385, 0.00197879, 85.5096,0
409, 0.00238846, 79.6986,0
505, 0.0033028, 87.0174,0
601, 0.00478025, 84.5881,0
697, 0.00602998, 89.7532,0
793, 0.00800928, 87.1456,0
889, 0.0102535, 85.3021,0
985, 0.0120031, 89.2454,0
1081, 0.0147677, 87.1975,0
1177, 0.0275675, 55.2859,0
1273, 0.0218465, 81.4954,0
1369, 0.0237565, 86.5699,0
1465, 0.0277073, 84.913,0
1561, 0.0323688, 82.4473,0
1657, 0.0354507, 84.7557,0
1753, 0.0406653, 82.6374,0
1849, 0.0455663, 81.995,0
1945, 0.0498323, 82.9152,0
2041, 0.0545925, 83.2973,0
2137, 0.0592464, 84.1041,0
2233, 0.063376, 85.8088,0
2329, 0.0718583, 82.2938,0
2425, 0.073118, 87.6483,0
2521, 0.0821364, 84.2958,0
2617, 0.0902932, 82.6058,0
2713, 0.0918783, 87.2201,0
2809, 0.0997389, 86.1092,0
2905, 0.104615, 87.7801,0


==> anc/testresults_simpson_3/results_12xnx3_prepacked_para_6.csv <==
n,time,Flops,error
97, 0.000168381, 73.8897,0
121, 0.000199631, 93.4842,0
145, 0.000337437, 77.429,0
169, 0.000387414, 89.9206,0
193, 0.000439264, 101.966,0
217, 0.000650653, 86.0477,0
241, 0.000714685, 95.7468,0
265, 0.000784401, 104.684,0
289, 0.00107322, 90.424,0
313, 0.00115035, 98.4209,0
337, 0.00123498, 105.78,0
361, 0.00158616, 94.1264,0
385, 0.00168874, 100.196,0
409, 0.00178685, 106.532,0
505, 0.00293041, 98.0754,0
601, 0.00390705, 103.493,0
697, 0.00501041, 108.017,0
793, 0.00685202, 101.864,0
889, 0.00856716, 102.093,0
985, 0.0108959, 98.3142,0
1081, 0.016359, 78.7154,0
1177, 0.0263063, 57.9366,0
1273, 0.0179665, 99.0951,0
1369, 0.0212332, 96.8577,0
1465, 0.0234841, 100.183,0
1561, 0.0266244, 100.236,0
1657, 0.0295314, 101.744,0
1753, 0.0342423, 98.1381,0
1849, 0.0390567, 95.6612,0
1945, 0.0420407, 98.2824,0
2041, 0.0457087, 99.4866,0
2137, 0.0505292, 98.6135,0
2233, 0.0603045, 90.1794,0
2329, 0.0600226, 98.521,0
2425, 0.0638316, 100.4,0
2521, 0.0732302, 94.5478,0
2617, 0.0741398, 100.604,0
2713, 0.0786004, 101.954,0
2809, 0.0897733, 95.668,0
2905, 0.0903864, 101.599,0


==> anc/testresults_simpson_3/results_12xnx3_prepacked_para_7.csv <==
n,time,Flops,error
97, 0.000318644, 39.0455,0
121, 0.000200469, 93.0938,0
145, 0.00023732, 110.093,0
169, 0.000403755, 86.2812,0
193, 0.000466534, 96.0053,0
217, 0.000515327, 108.644,0
241, 0.000748403, 91.4331,0
265, 0.000815887, 100.645,0
289, 0.000887584, 109.336,0
313, 0.000955903, 118.441,0
337, 0.00127654, 102.337,0
361, 0.00136027, 109.757,0
385, 0.00144742, 116.902,0
409, 0.00188826, 100.811,0
505, 0.00268311, 107.115,0
601, 0.00356726, 113.351,0
697, 0.00463599, 116.741,0
793, 0.00586475, 119.012,0
889, 0.00735802, 118.869,0
985, 0.00872161, 122.824,0
1081, 0.0189604, 67.9156,0
1177, 0.0132664, 114.884,0
1273, 0.0184192, 96.6598,0
1369, 0.0173484, 118.547,0
1465, 0.0238409, 98.6836,0
1561, 0.0242003, 110.276,0
1657, 0.0259778, 115.662,0
1753, 0.0300751, 111.736,0
1849, 0.0338327, 110.432,0
1945, 0.039356, 104.987,0
2041, 0.0413133, 110.071,0
2137, 0.0493157, 101.04,0
2233, 0.0536461, 101.372,0
2329, 0.0512308, 115.428,0
2425, 0.0570625, 112.31,0
2521, 0.0609893, 113.524,0
2617, 0.0725918, 102.749,0
2713, 0.0723309, 110.791,0
2809, 0.0739787, 116.093,0
2905, 0.0886927, 103.539,0


==> anc/testresults_simpson_3/results_12xnx3_prepacked_para_8.csv <==
n,time,Flops,error
97, 0.000174626, 71.2473,0
121, 0.000444426, 41.9921,0
145, 0.00023908, 109.283,0
169, 0.000272824, 127.689,0
193, 0.000455907, 98.2431,0
217, 0.000507285, 110.366,0
241, 0.000559295, 122.348,0
265, 0.00061637, 133.223,0
289, 0.000887936, 109.292,0
313, 0.000956243, 118.399,0
337, 0.00102887, 126.971,0
361, 0.00109668, 136.137,0
385, 0.00145927, 115.952,0
409, 0.00154876, 122.909,0
505, 0.00228158, 125.966,0
601, 0.00316805, 127.634,0
697, 0.00419287, 129.078,0
793, 0.00532247, 131.137,0
889, 0.00941479, 92.9011,0
985, 0.00801805, 133.601,0
1081, 0.0194645, 66.1567,0
1177, 0.0233597, 65.2447,0
1273, 0.0134637, 132.236,0
1369, 0.0156079, 131.766,0
1465, 0.018113, 129.891,0
1561, 0.0210181, 126.972,0
1657, 0.024465, 122.814,0
1753, 0.0284502, 118.118,0
1849, 0.0306703, 121.819,0
1945, 0.0339455, 121.72,0
2041, 0.04079, 111.483,0
2137, 0.0413244, 120.579,0
2233, 0.0430946, 126.193,0
2329, 0.0478479, 123.589,0
2425, 0.0511106, 125.388,0
2521, 0.0580932, 119.183,0
2617, 0.0591293, 126.143,0
2713, 0.0625662, 128.083,0
2809, 0.067335, 127.548,0
2905, 0.0716246, 128.212,0


==> anc/testresults_simpson_3/results_12xnx3_prepacked_para_9.csv <==
n,time,Flops,error
97, 0.000168437, 73.8652,0
121, 0.000207449, 89.9614,0
145, 0.000244899, 106.686,0
169, 0.000283595, 122.839,0
193, 0.00031979, 140.06,0
217, 0.000532013, 105.237,0
241, 0.000591192, 115.747,0
265, 0.000640031, 128.298,0
289, 0.000698596, 138.914,0
313, 0.000989282, 114.445,0
337, 0.00105738, 123.547,0
361, 0.0011281, 132.346,0
385, 0.00120543, 140.369,0
409, 0.00127471, 149.334,0
505, 0.00194922, 147.444,0
601, 0.00276881, 146.038,0
697, 0.00372948, 145.117,0
793, 0.00513858, 135.83,0
889, 0.0061214, 142.883,0
985, 0.00743941, 143.993,0
1081, 0.00900442, 143.008,0
1177, 0.0224197, 67.9801,0
1273, 0.0285739, 62.3083,0
1369, 0.0135727, 151.524,0
1465, 0.0161805, 145.404,0
1561, 0.0186465, 143.122,0
1657, 0.0213786, 140.545,0
1753, 0.024741, 135.826,0
1849, 0.0270245, 138.253,0
1945, 0.031101, 132.853,0
2041, 0.0333994, 136.152,0
2137, 0.035767, 139.314,0
2233, 0.0382175, 142.297,0
2329, 0.0413078, 143.157,0
2425, 0.0462174, 138.663,0
2521, 0.0523426, 132.278,0
2617, 0.0561172, 132.914,0
2713, 0.0640797, 125.057,0
2809, 0.0611094, 140.542,0
2905, 0.0726893, 126.334,0


==> anc/testresults_simpson_3/results_16xnx2_packed.csv <==
n,time,Flops,error
97, 0.00075474, 16.4846,0
121, 0.00102946, 18.1284,0
145, 0.00316156, 8.26408,0
169, 0.00187353, 18.594,0
193, 0.0024897, 17.9901,0
217, 0.00298059, 18.784,0
241, 0.00374097, 18.2917,0
265, 0.00438022, 18.7467,0
289, 0.0052954, 18.3262,0
313, 0.00600922, 18.8408,0
337, 0.00708294, 18.4439,0
361, 0.00790207, 18.8937,0
385, 0.00913928, 18.5141,0
409, 0.0100706, 18.9023,0
505, 0.0151607, 18.9569,0
601, 0.0214043, 18.8912,0
697, 0.028617, 18.9122,0
793, 0.037019, 18.8545,0
889, 0.04655, 18.7894,0
985, 0.0568088, 18.8566,0
1081, 0.0687243, 18.7373,0
1177, 0.0817555, 18.6421,0
1273, 0.0961048, 18.5255,0
1369, 0.111612, 18.4263,0
1465, 0.128187, 18.3538,0
1561, 0.146141, 18.2613,0
1657, 0.164896, 18.2215,0
1753, 0.185399, 18.1256,0
1849, 0.206739, 18.0721,0
1945, 0.225149, 18.3516,0
2041, 0.249068, 18.2577,0
2137, 0.273015, 18.2512,0
2233, 0.298803, 18.2,0
2329, 0.326048, 18.1369,0
2425, 0.363881, 17.612,0
2521, 0.385557, 17.9578,0
2617, 0.414245, 18.0056,0
2713, 0.44599, 17.9682,0
2809, 0.478734, 17.9399,0
2905, 0.512636, 17.9136,0


==> anc/testresults_simpson_3/results_16xnx2_packed_para.csv <==
n,time,Flops,error
97, 0.000123633, 100.634,0
121, 0.000145678, 128.107,0
145, 0.00758394, 3.44509,0
169, 0.000259821, 134.079,0
193, 0.00649158, 6.89967,0
217, 0.000488815, 114.537,0
241, 0.00801673, 8.53575,0
265, 0.000825112, 99.5193,0
289, 0.00982901, 9.87327,0
313, 0.000662255, 170.959,0
337, 0.00071971, 181.513,0
361, 0.000772505, 193.266,0
385, 0.0129576, 13.0584,0
409, 0.0021788, 87.3677,0
505, 0.00158923, 180.842,0
601, 0.00199921, 202.256,0
697, 0.00223639, 242.001,0
793, 0.00336276, 207.56,0
889, 0.00377008, 231.996,0
985, 0.00414958, 258.152,0
1081, 0.00912664, 141.093,0
1177, 0.00888766, 171.484,0
1273, 0.0118673, 150.026,0
1369, 0.0112084, 183.486,0
1465, 0.017038, 138.086,0
1561, 0.0212179, 125.777,0
1657, 0.0274602, 109.418,0
1753, 0.0299597, 112.167,0
1849, 0.0364886, 102.394,0
1945, 0.0371632, 111.181,0
2041, 0.0437437, 103.956,0
2137, 0.0277848, 179.338,0
2233, 0.0520844, 104.412,0
2329, 0.0381848, 154.865,0
2425, 0.0523089, 122.516,0
2521, 0.0585352, 118.283,0
2617, 0.0398325, 187.253,0
2713, 0.0728095, 110.063,0
2809, 0.0787089, 109.116,0
2905, 0.0663575, 138.389,0


==> anc/testresults_simpson_3/results_16xnx2_prepacked.csv <==
n,time,Flops,error
97, 0.00082302, 15.117,0
121, 0.00100033, 18.6563,0
145, 0.00145864, 17.9121,0
169, 0.00183992, 18.9337,0
193, 0.00244233, 18.339,0
217, 0.00292848, 19.1182,0
241, 0.0036658, 18.6668,0
265, 0.00429322, 19.1266,0
289, 0.00519219, 18.6905,0
313, 0.00588954, 19.2237,0
337, 0.00693545, 18.8361,0
361, 0.0107685, 13.8644,0
385, 0.00893605, 18.9352,0
409, 0.0098458, 19.3338,0
505, 0.0148494, 19.3544,0
601, 0.0208524, 19.3911,0
697, 0.0279839, 19.34,0
793, 0.0359689, 19.4049,0
889, 0.0451055, 19.3911,0
985, 0.0551838, 19.4119,0
1081, 0.0666747, 19.3133,0
1177, 0.0788449, 19.3303,0
1273, 0.0923856, 19.2713,0
1369, 0.106994, 19.2216,0
1465, 0.122553, 19.1975,0
1561, 0.139081, 19.1882,0
1657, 0.15636, 19.2162,0
1753, 0.176136, 19.0789,0
1849, 0.195032, 19.1569,0
1945, 0.214749, 19.2404,0
2041, 0.238891, 19.0355,0
2137, 0.260715, 19.1123,0
2233, 0.28331, 19.1953,0
2329, 0.308832, 19.1479,0
2425, 0.333925, 19.1919,0
2521, 0.363206, 19.0629,0
2617, 0.389084, 19.17,0
2713, 0.417903, 19.1758,0
2809, 0.447885, 19.1755,0
2905, 0.479426, 19.1545,0


==> anc/testresults_simpson_3/results_16xnx2_prepacked_para.csv <==
n,time,Flops,error
97, 0.000187665, 66.2969,0
121, 0.000249993, 74.6516,0
145, 0.000241117, 108.36,0
169, 0.000272872, 127.666,0
193, 0.000302568, 148.032,0
217, 0.000243599, 229.834,0
241, 0.000499502, 136.994,0
265, 0.000554494, 148.089,0
289, 0.000603191, 160.885,0
313, 0.000652146, 173.609,0
337, 0.000701641, 186.187,0
361, 0.000749298, 199.252,0
385, 0.000800612, 211.345,0
409, 0.000850796, 223.739,0
505, 0.00155156, 185.233,0
601, 0.0018496, 218.616,0
697, 0.00215996, 250.565,0
793, 0.00329564, 211.787,0
889, 0.00364064, 240.245,0
985, 0.0041142, 260.372,0
1081, 0.00550977, 233.713,0
1177, 0.00851169, 179.059,0
1273, 0.00801311, 222.185,0
1369, 0.0125579, 163.769,0
1465, 0.0139993, 168.059,0
1561, 0.0119657, 223.031,0
1657, 0.0134867, 222.786,0
1753, 0.0220964, 152.082,0
1849, 0.0236361, 158.072,0
1945, 0.0302178, 136.736,0
2041, 0.0323238, 140.683,0
2137, 0.0346635, 143.75,0
2233, 0.0289621, 187.77,0
2329, 0.0321359, 184.015,0
2425, 0.0334802, 191.417,0
2521, 0.0472734, 146.462,0
2617, 0.0607634, 122.751,0
2713, 0.0536459, 149.38,0
2809, 0.0429455, 199.985,0
2905, 0.0457871, 200.562,0


==> anc/testresults_simpson_3/results_16xnx2_prepacked_para_1.csv <==
n,time,Flops,error
97, 0.00104634, 11.8906,0
121, 0.000999988, 18.6626,0
145, 0.00145842, 17.9149,0
169, 0.00184107, 18.9218,0
193, 0.00243927, 18.3619,0
217, 0.00292204, 19.1603,0
241, 0.00366289, 18.6817,0
265, 0.00428787, 19.1504,0
289, 0.00518182, 18.7279,0
313, 0.00587823, 19.2606,0
337, 0.00693484, 18.8377,0
361, 0.0110726, 13.4837,0
385, 0.00893461, 18.9382,0
409, 0.00984739, 19.3306,0
505, 0.0148733, 19.3233,0
601, 0.020865, 19.3794,0
697, 0.0279543, 19.3605,0
793, 0.0359879, 19.3947,0
889, 0.0450775, 19.4031,0
985, 0.0552124, 19.4018,0
1081, 0.066629, 19.3265,0
1177, 0.0788395, 19.3316,0
1273, 0.092322, 19.2846,0
1369, 0.107012, 19.2183,0
1465, 0.122464, 19.2114,0
1561, 0.13913, 19.1815,0
1657, 0.157332, 19.0975,0
1753, 0.176073, 19.0857,0
1849, 0.195107, 19.1496,0
1945, 0.214915, 19.2256,0
2041, 0.238884, 19.036,0
2137, 0.259523, 19.2001,0
2233, 0.284232, 19.133,0
2329, 0.308583, 19.1634,0
2425, 0.33409, 19.1825,0
2521, 0.363023, 19.0725,0
2617, 0.389079, 19.1702,0
2713, 0.417976, 19.1725,0
2809, 0.448043, 19.1688,0
2905, 0.479445, 19.1537,0


==> anc/testresults_simpson_3/results_16xnx2_prepacked_para_10.csv <==
n,time,Flops,error
97, 0.000128074, 97.1435,0
121, 0.000348939, 53.4833,0
145, 0.000307068, 85.0866,0
169, 0.000360049, 96.7548,0
193, 0.000407648, 109.874,0
217, 0.000452877, 123.626,0
241, 0.000502094, 136.287,0
265, 0.000551793, 148.814,0
289, 0.000602988, 160.939,0
313, 0.000965875, 117.219,0
337, 0.00103825, 125.823,0
361, 0.00111316, 134.122,0
385, 0.00118402, 142.908,0
409, 0.00125474, 151.71,0
505, 0.00209329, 137.296,0
601, 0.00244984, 165.053,0
697, 0.00356462, 151.828,0
793, 0.00484697, 144.002,0
889, 0.0054492, 160.509,0
985, 0.00697757, 153.524,0
1081, 0.0192306, 66.9614,0
1177, 0.0096679, 157.645,0
1273, 0.0116965, 152.215,0
1369, 0.0135923, 151.306,0
1465, 0.0150605, 156.217,0
1561, 0.0167383, 159.438,0
1657, 0.0194189, 154.728,0
1753, 0.0243748, 137.867,0
1849, 0.0240927, 155.076,0
1945, 0.0302458, 136.609,0
2041, 0.0314172, 144.742,0
2137, 0.0335795, 148.39,0
2233, 0.0407539, 133.441,0
2329, 0.0401363, 147.335,0
2425, 0.0459344, 139.518,0
2521, 0.0445957, 155.256,0
2617, 0.0506299, 147.319,0
2713, 0.0538145, 148.912,0
2809, 0.055686, 154.23,0
2905, 0.0648066, 141.701,0


==> anc/testresults_simpson_3/results_16xnx2_prepacked_para_11.csv <==
n,time,Flops,error
97, 0.000135843, 91.5882,0
121, 0.000145013, 128.694,0
145, 0.000178691, 146.215,0
169, 0.000356078, 97.834,0
193, 0.000404797, 110.647,0
217, 0.000451311, 124.055,0
241, 0.000501789, 136.37,0
265, 0.000551263, 148.957,0
289, 0.000601987, 161.207,0
313, 0.000650569, 174.03,0
337, 0.00137799, 94.8025,0
361, 0.00112569, 132.629,0
385, 0.00118229, 143.117,0
409, 0.00125804, 151.312,0
505, 0.0015594, 184.302,0
601, 0.00247539, 163.349,0
697, 0.00356577, 151.779,0
793, 0.00404776, 172.435,0
889, 0.00542786, 161.14,0
985, 0.0061746, 173.489,0
1081, 0.00773125, 166.559,0
1177, 0.0167594, 90.9396,0
1273, 0.0256549, 69.3977,0
1369, 0.0277958, 73.9896,0
1465, 0.0147809, 159.172,0
1561, 0.0151756, 175.857,0
1657, 0.0185716, 161.787,0
1753, 0.0233574, 143.872,0
1849, 0.0250325, 149.254,0
1945, 0.0271071, 152.427,0
2041, 0.0289819, 156.905,0
2137, 0.0337342, 147.709,0
2233, 0.0360926, 150.674,0
2329, 0.0371079, 159.359,0
2425, 0.0382335, 167.619,0
2521, 0.0475976, 145.464,0
2617, 0.0481326, 154.962,0
2713, 0.0488541, 164.032,0
2809, 0.0592939, 144.845,0
2905, 0.0607509, 151.161,0


==> anc/testresults_simpson_3/results_16xnx2_prepacked_para_12.csv <==
n,time,Flops,error
97, 0.000126825, 98.1002,0
121, 0.000158958, 117.404,0
145, 0.000170491, 153.248,0
169, 0.000192877, 180.615,0
193, 0.000406411, 110.208,0
217, 0.000453738, 123.391,0
241, 0.000498659, 137.226,0
265, 0.000550643, 149.125,0
289, 0.000600299, 161.66,0
313, 0.000651891, 173.677,0
337, 0.000699727, 186.697,0
361, 0.000745057, 200.386,0
385, 0.00118585, 142.687,0
409, 0.00125362, 151.845,0
505, 0.00154366, 186.182,0
601, 0.00248443, 162.754,0
697, 0.00285782, 189.378,0
793, 0.00405377, 172.179,0
889, 0.00452902, 193.12,0
985, 0.00612376, 174.929,0
1081, 0.00663628, 194.04,0
1177, 0.0146868, 103.773,0
1273, 0.0112382, 158.424,0
1369, 0.0114101, 180.244,0
1465, 0.0125806, 187.01,0
1561, 0.0158076, 168.825,0
1657, 0.0169794, 176.958,0
1753, 0.0196671, 170.868,0
1849, 0.0220549, 169.405,0
1945, 0.0274408, 150.574,0
2041, 0.028521, 159.441,0
2137, 0.0293984, 169.494,0
2233, 0.0314249, 173.054,0
2329, 0.0403728, 146.472,0
2425, 0.0379644, 168.807,0
2521, 0.0491464, 140.88,0
2617, 0.0445368, 167.474,0
2713, 0.0488827, 163.936,0
2809, 0.0503134, 170.699,0
2905, 0.0557009, 164.865,0


==> anc/testresults_simpson_3/results_16xnx2_prepacked_para_13.csv <==
n,time,Flops,error
97, 0.000128902, 96.5199,0
121, 0.000249213, 74.8852,0
145, 0.000173213, 150.839,0
169, 0.00020169, 172.723,0
193, 0.000404124, 110.832,0
217, 0.000455286, 122.972,0
241, 0.000502448, 136.191,0
265, 0.000554019, 148.216,0
289, 0.000606217, 160.082,0
313, 0.00065402, 173.112,0
337, 0.000703347, 185.736,0
361, 0.00075063, 198.899,0
385, 0.000794993, 212.839,0
409, 0.00125721, 151.412,0
505, 0.00154918, 185.518,0
601, 0.00183716, 220.096,0
697, 0.00286348, 189.004,0
793, 0.00323128, 216.005,0
889, 0.00453909, 192.692,0
985, 0.00504509, 212.33,0
1081, 0.0105458, 122.106,0
1177, 0.00729006, 209.065,0
1273, 0.0091625, 194.313,0
1369, 0.0098398, 209.008,0
1465, 0.0120971, 194.486,0
1561, 0.0132788, 200.977,0
1657, 0.0165681, 181.351,0
1753, 0.0178388, 188.38,0
1849, 0.019222, 194.372,0
1945, 0.0226202, 182.662,0
2041, 0.0230627, 197.176,0
2137, 0.0294077, 169.441,0
2233, 0.03359, 161.9,0
2329, 0.0347904, 169.975,0
2425, 0.0361616, 177.223,0
2521, 0.0424452, 163.122,0
2617, 0.043888, 169.949,0
2713, 0.0449539, 178.263,0
2809, 0.0465407, 184.536,0
2905, 0.0509106, 180.378,0


==> anc/testresults_simpson_3/results_16xnx2_prepacked_para_14.csv <==
n,time,Flops,error
97, 0.000130744, 95.1598,0
121, 0.000215612, 86.5556,0
145, 0.000337355, 77.4477,0
169, 0.000197988, 175.952,0
193, 0.000217075, 206.333,0
217, 0.000451298, 124.058,0
241, 0.000501098, 136.558,0
265, 0.000552494, 148.625,0
289, 0.000602808, 160.987,0
313, 0.000650793, 173.97,0
337, 0.000699319, 186.806,0
361, 0.00074716, 199.822,0
385, 0.000799045, 211.76,0
409, 0.000842586, 225.919,0
505, 0.00154871, 185.575,0
601, 0.00184325, 219.369,0
697, 0.00286761, 188.732,0
793, 0.0032759, 213.063,0
889, 0.00456876, 191.44,0
985, 0.00536584, 199.637,0
1081, 0.00628678, 204.828,0
1177, 0.0099073, 153.836,0
1273, 0.0080712, 220.586,0
1369, 0.0103413, 198.872,0
1465, 0.0108029, 217.784,0
1561, 0.0134595, 198.279,0
1657, 0.0149637, 200.796,0
1753, 0.0167905, 200.141,0
1849, 0.0209486, 178.352,0
1945, 0.0233892, 176.656,0
2041, 0.0248605, 182.917,0
2137, 0.0260087, 191.584,0
2233, 0.0331878, 163.862,0
2329, 0.0339084, 174.396,0
2425, 0.0348922, 183.671,0
2521, 0.0356544, 194.19,0
2617, 0.0383582, 194.45,0
2713, 0.0426419, 187.929,0
2809, 0.0465587, 184.465,0
2905, 0.0494691, 185.634,0


==> anc/testresults_simpson_3/results_16xnx2_prepacked_para_15.csv <==
n,time,Flops,error
97, 0.000169212, 73.5267,0
121, 0.000146441, 127.439,0
145, 0.000176725, 147.842,0
169, 0.000196842, 176.977,0
193, 0.000219067, 204.457,0
217, 0.000242526, 230.85,0
241, 0.000500989, 136.587,0
265, 0.000552007, 148.756,0
289, 0.000604593, 160.512,0
313, 0.000652407, 173.54,0
337, 0.000702992, 185.83,0
361, 0.000745838, 200.176,0
385, 0.000797278, 212.229,0
409, 0.00085618, 222.332,0
505, 0.00154858, 185.59,0
601, 0.00184257, 219.45,0
697, 0.0021419, 252.677,0
793, 0.0032509, 214.702,0
889, 0.00366805, 238.449,0
985, 0.00505568, 211.885,0
1081, 0.00625889, 205.74,0
1177, 0.0115981, 131.409,0
1273, 0.0130327, 136.61,0
1369, 0.0142165, 144.662,0
1465, 0.0120356, 195.48,0
1561, 0.0130261, 204.875,0
1657, 0.0135003, 222.562,0
1753, 0.0161156, 208.524,0
1849, 0.0175293, 213.142,0
1945, 0.0222185, 185.964,0
2041, 0.0247299, 183.883,0
2137, 0.0273646, 182.092,0
2233, 0.0267144, 203.569,0
2329, 0.0275268, 214.827,0
2425, 0.0341967, 187.406,0
2521, 0.0356889, 194.003,0
2617, 0.0362931, 205.514,0
2713, 0.0390569, 205.179,0
2809, 0.0391555, 219.342,0
2905, 0.0455568, 201.576,0


==> anc/testresults_simpson_3/results_16xnx2_prepacked_para_16.csv <==
n,time,Flops,error
97, 0.000125723, 98.9605,0
121, 0.000145401, 128.351,0
145, 0.000174436, 149.782,0
169, 0.000201929, 172.518,0
193, 0.000215004, 208.32,0
217, 0.000246986, 226.682,0
241, 0.000496126, 137.926,0
265, 0.000552408, 148.648,0
289, 0.000602003, 161.203,0
313, 0.00065089, 173.944,0
337, 0.000698506, 187.023,0
361, 0.000748774, 199.392,0
385, 0.000796053, 212.556,0
409, 0.000843752, 225.607,0
505, 0.00154878, 185.567,0
601, 0.00184431, 219.243,0
697, 0.00216047, 250.506,0
793, 0.00347665, 200.76,0
889, 0.00363713, 240.477,0
985, 0.004, 267.805,0
1081, 0.00833783, 154.441,0
1177, 0.011364, 134.116,0
1273, 0.00853654, 208.561,0
1369, 0.00865075, 237.736,0
1465, 0.00932481, 252.306,0
1561, 0.0123079, 216.831,0
1657, 0.0130081, 230.983,0
1753, 0.0149528, 224.739,0
1849, 0.0180233, 207.299,0
1945, 0.018487, 223.501,0
2041, 0.0244766, 185.786,0
2137, 0.0273279, 182.336,0
2233, 0.0268029, 202.897,0
2329, 0.0273916, 215.887,0
2425, 0.0284062, 225.608,0
2521, 0.0293665, 235.77,0
2617, 0.035892, 207.811,0
2713, 0.0386358, 207.415,0
2809, 0.0388895, 220.842,0
2905, 0.040188, 228.504,0


==> anc/testresults_simpson_3/results_16xnx2_prepacked_para_2.csv <==
n,time,Flops,error
97, 0.000374522, 33.22,0
121, 0.00059297, 31.4728,0
145, 0.000796913, 32.7857,0
169, 0.000924381, 37.6863,0
193, 0.00123004, 36.4134,0
217, 0.00156294, 35.8218,0
241, 0.00194849, 35.1189,0
265, 0.00215772, 38.0562,0
289, 0.00260474, 37.2569,0
313, 0.00309518, 36.579,0
337, 0.00364058, 35.8835,0
361, 0.00387856, 38.4934,0
385, 0.00448021, 37.7674,0
409, 0.00511314, 37.2288,0
505, 0.00765315, 37.5533,0
601, 0.0112459, 35.9554,0
697, 0.0142617, 37.9484,0
793, 0.0183322, 38.0736,0
889, 0.0287197, 30.4545,0
985, 0.0280337, 38.212,0
1081, 0.034366, 37.4703,0
1177, 0.0713781, 21.3524,0
1273, 0.0784282, 22.7009,0
1369, 0.0555315, 37.0347,0
1465, 0.0935471, 25.15,0
1561, 0.11839, 22.5419,0
1657, 0.127736, 23.5223,0
1753, 0.0960848, 34.9741,0
1849, 0.112137, 33.3183,0
1945, 0.10954, 37.7201,0
2041, 0.122488, 37.1254,0
2137, 0.149476, 33.3356,0
2233, 0.193501, 28.1044,0
2329, 0.165833, 35.6594,0
2425, 0.168821, 37.9613,0
2521, 0.264866, 26.1406,0
2617, 0.196752, 37.9094,0
2713, 0.220469, 36.3481,0
2809, 0.232508, 36.9382,0
2905, 0.244034, 37.6306,0


==> anc/testresults_simpson_3/results_16xnx2_prepacked_para_3.csv <==
n,time,Flops,error
97, 0.000285865, 43.5227,0
121, 0.000569836, 32.7505,0
145, 0.000556142, 46.9796,0
169, 0.000639893, 54.4411,0
193, 0.00090682, 49.3921,0
217, 0.00101336, 55.2488,0
241, 0.00134452, 50.8944,0
265, 0.00147767, 55.5704,0
289, 0.00187332, 51.8033,0
313, 0.00202518, 55.9055,0
337, 0.00249344, 52.3922,0
361, 0.00266391, 56.0452,0
385, 0.00320197, 52.8442,0
409, 0.00339685, 56.0391,0
505, 0.005119, 56.144,0
601, 0.00722742, 55.9469,0
697, 0.00965596, 56.0493,0
793, 0.0124891, 55.8866,0
889, 0.0161522, 54.1502,0
985, 0.0194312, 55.129,0
1081, 0.0309033, 41.6688,0
1177, 0.0580934, 26.2353,0
1273, 0.0658881, 27.0215,0
1369, 0.0373378, 55.0809,0
1465, 0.042624, 55.1968,0
1561, 0.0613676, 43.4875,0
1657, 0.0545717, 55.0587,0
1753, 0.0678945, 49.4956,0
1849, 0.0726972, 51.3942,0
1945, 0.077304, 53.4494,0
2041, 0.0985659, 46.1357,0
2137, 0.0982517, 50.7153,0
2233, 0.101881, 53.3784,0
2329, 0.110924, 53.3114,0
2425, 0.166541, 38.4811,0
2521, 0.129737, 53.3674,0
2617, 0.136271, 54.7346,0
2713, 0.146193, 54.8155,0
2809, 0.157026, 54.6943,0
2905, 0.170932, 53.724,0


==> anc/testresults_simpson_3/results_16xnx2_prepacked_para_4.csv <==
n,time,Flops,error
97, 0.00020402, 60.9824,0
121, 0.000599978, 31.1052,0
145, 0.000418092, 62.4919,0
169, 0.000482315, 72.2276,0
193, 0.000728109, 61.5152,0
217, 0.000816807, 68.544,0
241, 0.00111816, 61.1975,0
265, 0.00123818, 66.3187,0
289, 0.00134743, 72.0221,0
313, 0.00174365, 64.9319,0
337, 0.00187455, 69.6896,0
361, 0.00201236, 74.191,0
385, 0.00249696, 67.7646,0
409, 0.002669, 71.3213,0
505, 0.0041924, 68.5529,0
601, 0.00554513, 72.9202,0
697, 0.00773026, 70.0118,0
793, 0.00950516, 73.4311,0
889, 0.0150394, 58.1569,0
985, 0.0150287, 71.2783,0
1081, 0.0179051, 71.9183,0
1177, 0.0302401, 50.3998,0
1273, 0.0300843, 59.1802,0
1369, 0.0450037, 45.6984,0
1465, 0.0361687, 65.0482,0
1561, 0.0410853, 64.9556,0
1657, 0.042804, 70.1954,0
1753, 0.0477457, 70.3827,0
1849, 0.0533559, 70.0243,0
1945, 0.0683594, 60.4432,0
2041, 0.0666461, 68.2322,0
2137, 0.0707855, 70.3938,0
2233, 0.0772559, 70.3923,0
2329, 0.0898189, 65.8379,0
2425, 0.0991376, 64.6442,0
2521, 0.0981342, 70.5539,0
2617, 0.112712, 66.175,0
2713, 0.119837, 66.871,0
2809, 0.124095, 69.2086,0
2905, 0.131018, 70.0909,0


==> anc/testresults_simpson_3/results_16xnx2_prepacked_para_5.csv <==
n,time,Flops,error
97, 0.000199985, 62.2126,0
121, 0.00047869, 38.9864,0
145, 0.000438225, 59.6209,0
169, 0.000504611, 69.0363,0
193, 0.00057631, 77.7181,0
217, 0.000643297, 87.0317,0
241, 0.000934626, 73.2152,0
265, 0.00103399, 79.4149,0
289, 0.00111999, 86.6476,0
313, 0.00150167, 75.3951,0
337, 0.00161915, 80.6823,0
361, 0.00172633, 86.4835,0
385, 0.0022151, 76.3873,0
409, 0.00233671, 81.4634,0
505, 0.00336229, 85.4777,0
601, 0.0045623, 88.629,0
697, 0.00594874, 90.9789,0
793, 0.00827133, 84.3847,0
889, 0.0101008, 86.5913,0
985, 0.0324027, 33.0596,0
1081, 0.0148549, 86.6858,0
1177, 0.0171425, 88.9073,0
1273, 0.0281495, 63.2479,0
1369, 0.0256762, 80.0973,0
1465, 0.0280808, 83.7834,0
1561, 0.0368095, 72.5009,0
1657, 0.0398764, 75.349,0
1753, 0.0402585, 83.4726,0
1849, 0.0432808, 86.3249,0
1945, 0.0503025, 82.1402,0
2041, 0.0533655, 85.2124,0
2137, 0.0585745, 85.0688,0
2233, 0.0710238, 76.569,0
2329, 0.0700558, 84.4112,0
2425, 0.0759426, 84.3883,0
2521, 0.0792331, 87.3846,0
2617, 0.112636, 66.2196,0
2713, 0.0998863, 80.2276,0
2809, 0.114701, 74.8764,0
2905, 0.107808, 85.1804,0


==> anc/testresults_simpson_3/results_16xnx2_prepacked_para_6.csv <==
n,time,Flops,error
97, 0.000232455, 53.5227,0
121, 0.000296155, 63.0158,0
145, 0.000291775, 89.5464,0
169, 0.000335807, 103.74,0
193, 0.000568447, 78.7933,0
217, 0.000635001, 88.1687,0
241, 0.000704058, 97.192,0
265, 0.00077579, 105.846,0
289, 0.00112583, 86.1982,0
313, 0.00121518, 93.1703,0
337, 0.00130355, 100.216,0
361, 0.00139744, 106.837,0
385, 0.00185096, 91.4154,0
409, 0.00196752, 96.7492,0
505, 0.002904, 98.9674,0
601, 0.00404423, 99.9826,0
697, 0.00536766, 100.828,0
793, 0.00683805, 102.072,0
889, 0.00880073, 99.3831,0
985, 0.0178423, 60.0382,0
1081, 0.0176075, 73.1339,0
1177, 0.0230462, 66.1321,0
1273, 0.0414445, 42.9585,0
1369, 0.0198753, 103.475,0
1465, 0.023395, 100.564,0
1561, 0.02646, 100.859,0
1657, 0.0305457, 98.3655,0
1753, 0.0378368, 88.815,0
1849, 0.0381927, 97.8253,0
1945, 0.0459251, 89.9695,0
2041, 0.0504945, 90.0574,0
2137, 0.0534856, 93.1626,0
2233, 0.060946, 89.2302,0
2329, 0.0654758, 90.3157,0
2425, 0.0657775, 97.4294,0
2521, 0.0719736, 96.1985,0
2617, 0.0755118, 98.7758,0
2713, 0.0830814, 96.4552,0
2809, 0.0869676, 98.7544,0
2905, 0.0955341, 96.1243,0


==> anc/testresults_simpson_3/results_16xnx2_prepacked_para_7.csv <==
n,time,Flops,error
97, 0.000228387, 54.4758,0
121, 0.000284091, 65.6917,0
145, 0.000307225, 85.0431,0
169, 0.000360113, 96.7376,0
193, 0.000403217, 111.081,0
217, 0.000666349, 84.0209,0
241, 0.000737287, 92.8116,0
265, 0.000816425, 100.578,0
289, 0.000878566, 110.458,0
313, 0.000952487, 118.866,0
337, 0.00134968, 96.791,0
361, 0.0014441, 103.386,0
385, 0.00154578, 109.463,0
409, 0.00163664, 116.309,0
505, 0.00250291, 114.827,0
601, 0.00358364, 112.833,0
697, 0.0048335, 111.971,0
793, 0.00624258, 111.808,0
889, 0.00779003, 112.277,0
985, 0.00871235, 122.954,0
1081, 0.0274084, 46.9821,0
1177, 0.0129725, 117.487,0
1273, 0.0152962, 116.395,0
1369, 0.0238595, 86.1963,0
1465, 0.0449419, 52.35,0
1561, 0.0238501, 111.896,0
1657, 0.0257268, 116.79,0
1753, 0.0301682, 111.391,0
1849, 0.0348891, 107.088,0
1945, 0.0369374, 111.861,0
2041, 0.0423103, 107.478,0
2137, 0.0436669, 114.111,0
2233, 0.0558237, 97.4178,0
2329, 0.0573343, 103.141,0
2425, 0.0586553, 109.26,0
2521, 0.0624433, 110.881,0
2617, 0.0641046, 116.353,0
2713, 0.0740474, 108.223,0
2809, 0.0838035, 102.483,0
2905, 0.0942246, 97.4602,0


==> anc/testresults_simpson_3/results_16xnx2_prepacked_para_8.csv <==
n,time,Flops,error
97, 0.000130048, 95.6692,0
121, 0.000265087, 70.4009,0
145, 0.000303987, 85.9489,0
169, 0.000352232, 98.902,0
193, 0.000399409, 112.14,0
217, 0.000444126, 126.062,0
241, 0.00072807, 93.9866,0
265, 0.000804122, 102.117,0
289, 0.000876841, 110.675,0
313, 0.000944356, 119.89,0
337, 0.00101532, 128.666,0
361, 0.00108776, 137.254,0
385, 0.0015378, 110.031,0
409, 0.00163611, 116.347,0
505, 0.0025531, 112.569,0
601, 0.00299974, 134.796,0
697, 0.00417108, 129.753,0
793, 0.00549674, 126.98,0
889, 0.00703563, 124.316,0
985, 0.00779647, 137.398,0
1081, 0.0129821, 99.1905,0
1177, 0.015634, 97.4861,0
1273, 0.0158572, 112.277,0
1369, 0.0158608, 129.666,0
1465, 0.0178454, 131.839,0
1561, 0.0212001, 125.883,0
1657, 0.0245634, 122.322,0
1753, 0.0266034, 126.318,0
1849, 0.0292781, 127.611,0
1945, 0.0360816, 114.514,0
2041, 0.0382461, 118.899,0
2137, 0.0404219, 123.271,0
2233, 0.0443838, 122.527,0
2329, 0.0508866, 116.209,0
2425, 0.0527361, 121.523,0
2521, 0.0566393, 122.243,0
2617, 0.0625899, 119.168,0
2713, 0.0637238, 125.756,0
2809, 0.0806789, 106.452,0
2905, 0.0736308, 124.719,0


==> anc/testresults_simpson_3/results_16xnx2_prepacked_para_9.csv <==
n,time,Flops,error
97, 0.000131158, 94.8594,0
121, 0.000203126, 91.876,0
145, 0.000312037, 83.7316,0
169, 0.000369471, 94.2876,0
193, 0.000414389, 108.086,0
217, 0.000466498, 120.016,0
241, 0.00051094, 133.927,0
265, 0.000565362, 145.242,0
289, 0.00090229, 107.554,0
313, 0.000975495, 116.063,0
337, 0.0010472, 124.749,0
361, 0.00111746, 133.606,0
385, 0.00119154, 142.006,0
409, 0.00126116, 150.937,0
505, 0.00205623, 139.771,0
601, 0.00305125, 132.52,0
697, 0.00352825, 153.393,0
793, 0.00484101, 144.179,0
889, 0.00621805, 140.662,0
985, 0.00713177, 150.204,0
1081, 0.0111269, 115.729,0
1177, 0.0107909, 141.239,0
1273, 0.0116489, 152.838,0
1369, 0.0139115, 147.834,0
1465, 0.0162795, 144.52,0
1561, 0.0183371, 145.537,0
1657, 0.0209232, 143.603,0
1753, 0.0241359, 139.231,0
1849, 0.0261807, 142.709,0
1945, 0.0299765, 137.837,0
2041, 0.0349533, 130.1,0
2137, 0.037974, 131.218,0
2233, 0.0403219, 134.87,0
2329, 0.0467854, 126.396,0
2425, 0.0476274, 134.559,0
2521, 0.0496782, 139.372,0
2617, 0.0559332, 133.351,0
2713, 0.0648893, 123.497,0
2809, 0.0665024, 129.145,0
2905, 0.07142, 128.579,0


==> anc/testresults_simpson_3/results_48xnx1_packed.csv <==
n,time,Flops,error
97, 0.000838306, 14.8414,0
121, 0.00140885, 13.2465,0
145, 0.00380042, 6.87486,0
169, 0.00190782, 18.2598,0
193, 0.00271471, 16.4989,0
217, 0.00307522, 18.2059,0
241, 0.00408269, 16.7607,0
265, 0.0044763, 18.3443,0
289, 0.005681, 17.0823,0
313, 0.00619366, 18.2797,0
337, 0.0075999, 17.1893,0
361, 0.00812478, 18.3758,0
385, 0.00979644, 17.2722,0
409, 0.0103526, 18.3874,0
505, 0.0156663, 18.3452,0
601, 0.0219837, 18.3932,0
697, 0.0296094, 18.2783,0
793, 0.0380961, 18.3214,0
889, 0.0480924, 18.1867,0
985, 0.058593, 18.2824,0
1081, 0.0708016, 18.1875,0
1177, 0.084129, 18.1162,0
1273, 0.0987249, 18.0339,0
1369, 0.114544, 17.9546,0
1465, 0.13205, 17.8168,0
1561, 0.150228, 17.7645,0
1657, 0.169796, 17.6956,0
1753, 0.190266, 17.662,0
1849, 0.212196, 17.6073,0
1945, 0.230966, 17.8894,0
2041, 0.256292, 17.743,0
2137, 0.27993, 17.8004,0
2233, 0.305975, 17.7734,0
2329, 0.334068, 17.7015,0
2425, 0.36336, 17.6373,0
2521, 0.395542, 17.5045,0
2617, 0.425004, 17.5498,0
2713, 0.458438, 17.4803,0
2809, 0.491966, 17.4574,0
2905, 0.526526, 17.441,0


==> anc/testresults_simpson_3/results_48xnx1_packed_para.csv <==
n,time,Flops,error
97, 0.000325504, 38.2225,0
121, 0.000570765, 32.6972,0
145, 0.000487287, 53.618,0
169, 0.000573402, 60.754,0
193, 0.000653869, 68.4996,0
217, 0.000732475, 76.4356,0
241, 0.000804412, 85.0668,0
265, 0.000900021, 91.2363,0
289, 0.00098705, 98.3177,0
313, 0.00107102, 105.711,0
337, 0.00116779, 111.867,0
361, 0.00125296, 119.158,0
385, 0.00134267, 126.022,0
409, 0.00142002, 134.052,0
505, 0.00170624, 168.441,0
601, 0.00207363, 194.997,0
697, 0.00242118, 223.531,0
793, 0.00521949, 133.725,0
889, 0.005886, 148.597,0
985, 0.00709335, 151.018,0
1081, 0.00778118, 165.49,0
1177, 0.00858759, 177.477,0
1273, 0.00951092, 187.195,0
1369, 0.0110946, 185.369,0
1465, 0.0118654, 198.284,0
1561, 0.0177853, 150.052,0
1657, 0.0357824, 83.97,0
1753, 0.0356195, 94.3436,0
1849, 0.0371914, 100.459,0
1945, 0.0456668, 90.4784,0
2041, 0.0282854, 160.769,0
2137, 0.0499434, 99.7702,0
2233, 0.05424, 100.262,0
2329, 0.0523588, 112.942,0
2425, 0.0716581, 89.434,0
2521, 0.0738206, 93.7916,0
2617, 0.057526, 129.658,0
2713, 0.0762908, 105.041,0
2809, 0.0845211, 101.613,0
2905, 0.0955477, 96.1106,0


==> anc/testresults_simpson_3/results_48xnx1_prepacked.csv <==
n,time,Flops,error
97, 0.00116683, 10.6628,0
121, 0.00284279, 6.56482,0
145, 0.00167668, 15.5828,0
169, 0.00191236, 18.2165,0
193, 0.00268219, 16.699,0
217, 0.00305079, 18.3517,0
241, 0.00404187, 16.93,0
265, 0.00443766, 18.504,0
289, 0.00563286, 17.2283,0
313, 0.00614282, 18.431,0
337, 0.00753099, 17.3466,0
361, 0.00805917, 18.5254,0
385, 0.00970499, 17.4349,0
409, 0.0102874, 18.5039,0
505, 0.0154893, 18.5548,0
601, 0.0218275, 18.5249,0
697, 0.0293237, 18.4564,0
793, 0.0378241, 18.4531,0
889, 0.0472994, 18.4917,0
985, 0.0579422, 18.4878,0
1081, 0.069912, 18.419,0
1177, 0.0829791, 18.3672,0
1273, 0.0967928, 18.3939,0
1369, 0.111884, 18.3815,0
1465, 0.128592, 18.2959,0
1561, 0.145815, 18.3021,0
1657, 0.16416, 18.3032,0
1753, 0.183877, 18.2756,0
1849, 0.204771, 18.2458,0
1945, 0.225714, 18.3057,0
2041, 0.248401, 18.3067,0
2137, 0.272505, 18.2854,0
2233, 0.297169, 18.3001,0
2329, 0.324011, 18.2509,0
2425, 0.351139, 18.2511,0
2521, 0.391279, 17.6952,0
2617, 0.409569, 18.2112,0
2713, 0.44109, 18.1678,0
2809, 0.472853, 18.163,0
2905, 0.505543, 18.1649,0


==> anc/testresults_simpson_3/results_48xnx1_prepacked_para.csv <==
n,time,Flops,error
97, 0.000318524, 39.0602,0
121, 0.000666846, 27.9861,0
145, 0.000471222, 55.4459,0
169, 0.000544748, 63.9498,0
193, 0.000620153, 72.2238,0
217, 0.00070394, 79.5341,0
241, 0.000774846, 88.3128,0
265, 0.000848515, 96.7744,0
289, 0.000926253, 104.771,0
313, 0.00100965, 112.136,0
337, 0.00108169, 120.771,0
361, 0.00115665, 129.079,0
385, 0.00124286, 136.142,0
409, 0.00131576, 144.674,0
505, 0.00162531, 176.828,0
601, 0.00194896, 207.471,0
697, 0.00226547, 238.895,0
793, 0.00511311, 136.507,0
889, 0.00571674, 152.997,0
985, 0.00646196, 165.773,0
1081, 0.00832233, 154.729,0
1177, 0.00771217, 197.622,0
1273, 0.00835238, 213.16,0
1369, 0.00894603, 229.889,0
1465, 0.00963132, 244.277,0
1561, 0.0151554, 176.091,0
1657, 0.0167392, 179.498,0
1753, 0.0183179, 183.453,0
1849, 0.0203272, 183.803,0
1945, 0.0209821, 196.923,0
2041, 0.0228284, 199.2,0
2137, 0.0235544, 211.547,0
2233, 0.0256102, 212.346,0
2329, 0.0336527, 175.721,0
2425, 0.0358753, 178.637,0
2521, 0.0372145, 186.05,0
2617, 0.0383686, 194.397,0
2713, 0.0408339, 196.25,0
2809, 0.0424648, 202.248,0
2905, 0.0420514, 218.379,0


==> anc/testresults_simpson_3/results_8xnx5_packed.csv <==
n,time,Flops,error
97, 0.000805296, 15.4497,0
121, 0.00259742, 7.18498,0
145, 0.00243584, 10.7262,0
169, 0.00202888, 17.1703,0
193, 0.00257117, 17.42,0
217, 0.00318288, 17.5901,0
241, 0.00385203, 17.7644,0
265, 0.00459562, 17.868,0
289, 0.00543105, 17.8685,0
313, 0.00630199, 17.9655,0
337, 0.00724297, 18.0364,0
361, 0.00827044, 18.0521,0
385, 0.00933522, 18.1255,0
409, 0.0104665, 18.1872,0
505, 0.015744, 18.2547,0
601, 0.0222452, 18.177,0
697, 0.0296987, 18.2233,0
793, 0.0383893, 18.1815,0
889, 0.0480793, 18.1917,0
985, 0.0587334, 18.2387,0
1081, 0.0706812, 18.2185,0
1177, 0.0839274, 18.1597,0
1273, 0.098291, 18.1135,0
1369, 0.11414, 18.0183,0
1465, 0.130925, 17.9699,0
1561, 0.149238, 17.8824,0
1657, 0.168268, 17.8563,0
1753, 0.189238, 17.758,0
1849, 0.210719, 17.7308,0
1945, 0.230065, 17.9595,0
2041, 0.254149, 17.8927,0
2137, 0.278933, 17.864,0
2233, 0.30513, 17.8227,0
2329, 0.332875, 17.7649,0
2425, 0.361303, 17.7377,0
2521, 0.395162, 17.5213,0
2617, 0.422646, 17.6477,0
2713, 0.455393, 17.5972,0
2809, 0.491375, 17.4784,0
2905, 0.523459, 17.5432,0


==> anc/testresults_simpson_3/results_8xnx5_packed_para.csv <==
n,time,Flops,error
97, 0.000169663, 73.3311,0
121, 0.000235873, 79.1204,0
145, 0.000178703, 146.205,0
169, 0.000205624, 169.419,0
193, 0.000229255, 195.371,0
217, 0.000251763, 222.38,0
241, 0.000549481, 124.533,0
265, 0.000445829, 184.184,0
289, 0.000488693, 198.58,0
313, 0.00052873, 214.133,0
337, 0.000567621, 230.148,0
361, 0.000607566, 245.733,0
385, 0.000854776, 197.953,0
409, 0.000903374, 210.717,0
505, 0.00138623, 207.325,0
601, 0.00167146, 241.915,0
697, 0.00232341, 232.937,0
793, 0.00307344, 227.099,0
889, 0.00391917, 223.171,0
985, 0.00468254, 228.77,0
1081, 0.00678689, 189.734,0
1177, 0.0118199, 128.943,0
1273, 0.0139559, 127.573,0
1369, 0.00960145, 214.196,0
1465, 0.0125503, 187.463,0
1561, 0.013661, 195.354,0
1657, 0.027405, 109.639,0
1753, 0.0289536, 116.064,0
1849, 0.0331508, 112.704,0
1945, 0.035503, 116.381,0
2041, 0.0421081, 107.994,0
2137, 0.0436501, 114.155,0
2233, 0.0479988, 113.299,0
2329, 0.053139, 111.283,0
2425, 0.0545847, 117.408,0
2521, 0.0633738, 109.253,0
2617, 0.0650413, 114.677,0
2713, 0.0487731, 164.304,0
2809, 0.0769005, 111.682,0
2905, 0.046365, 198.062,0


==> anc/testresults_simpson_3/results_8xnx5_prepacked.csv <==
n,time,Flops,error
97, 0.000873854, 14.2376,0
121, 0.00111172, 16.787,0
145, 0.00152299, 17.1554,0
169, 0.00199252, 17.4837,0
193, 0.00252124, 17.765,0
217, 0.00312433, 17.9197,0
241, 0.0037773, 18.1158,0
265, 0.00450927, 18.2102,0
289, 0.0053302, 18.2066,0
313, 0.00618293, 18.3115,0
337, 0.00710236, 18.3934,0
361, 0.0114138, 13.0806,0
385, 0.00915234, 18.4877,0
409, 0.0102766, 18.5233,0
505, 0.0155343, 18.5011,0
601, 0.0215638, 18.7514,0
697, 0.0287127, 18.8491,0
793, 0.0370148, 18.8566,0
889, 0.0461601, 18.948,0
985, 0.0565106, 18.9561,0
1081, 0.0678848, 18.969,0
1177, 0.0803587, 18.9662,0
1273, 0.0939963, 18.9411,0
1369, 0.108418, 18.9691,0
1465, 0.123832, 18.9991,0
1561, 0.140597, 18.9814,0
1657, 0.158216, 18.9908,0
1753, 0.17675, 19.0126,0
1849, 0.196546, 19.0093,0
1945, 0.216834, 19.0554,0
2041, 0.238311, 19.0818,0
2137, 0.261494, 19.0554,0
2233, 0.285386, 19.0557,0
2329, 0.310697, 19.033,0
2425, 0.336172, 19.0637,0
2521, 0.368636, 18.7821,0
2617, 0.391485, 19.0524,0
2713, 0.420504, 19.0572,0
2809, 0.452239, 18.9909,0
2905, 0.482654, 19.0264,0


==> anc/testresults_simpson_3/results_8xnx5_prepacked_para.csv <==
n,time,Flops,error
97, 0.000100115, 124.274,0
121, 0.000182738, 102.127,0
145, 0.000181917, 143.622,0
169, 0.00020452, 170.333,0
193, 0.00022796, 196.481,0
217, 0.000252161, 222.029,0
241, 0.000530887, 128.895,0
265, 0.000443836, 185.011,0
289, 0.000484842, 200.157,0
313, 0.000520485, 217.525,0
337, 0.000557217, 234.445,0
361, 0.000596991, 250.086,0
385, 0.000843032, 200.711,0
409, 0.000886438, 214.743,0
505, 0.00135937, 211.422,0
601, 0.00160242, 252.338,0
697, 0.00226445, 239.003,0
793, 0.00295012, 236.592,0
889, 0.00375006, 233.235,0
985, 0.00415782, 257.64,0
1081, 0.00697093, 184.725,0
1177, 0.0111704, 136.441,0
1273, 0.0074914, 237.658,0
1369, 0.00803694, 255.893,0
1465, 0.00951634, 247.228,0
1561, 0.0116321, 229.428,0
1657, 0.0141379, 212.525,0
1753, 0.0156452, 214.793,0
1849, 0.01709, 218.62,0
1945, 0.0188087, 219.678,0
2041, 0.0212664, 213.831,0
2137, 0.0232043, 214.739,0
2233, 0.0271125, 200.58,0
2329, 0.0271308, 217.962,0
2425, 0.0293299, 218.503,0
2521, 0.0311067, 222.581,0
2617, 0.0351588, 212.144,0
2713, 0.0358891, 223.289,0
2809, 0.0374742, 229.183,0
2905, 0.0387365, 237.067,0


==> anc/testresults_simpson_3/results_8xnx5_prepacked_para_1.csv <==
n,time,Flops,error
97, 0.00110569, 11.2524,0
121, 0.00114121, 16.3532,0
145, 0.00156403, 16.7052,0
169, 0.00201989, 17.2467,0
193, 0.00255959, 17.4988,0
217, 0.00316081, 17.7129,0
241, 0.00383248, 17.855,0
265, 0.00451429, 18.1899,0
289, 0.00539313, 17.9941,0
313, 0.00636772, 17.7801,0
337, 0.00734347, 17.7895,0
361, 0.0228755, 6.52659,0
385, 0.00915155, 18.4893,0
409, 0.0102509, 18.5696,0
505, 0.0154195, 18.6388,0
601, 0.0217529, 18.5884,0
697, 0.0287351, 18.8344,0
793, 0.0374836, 18.6208,0
889, 0.0467387, 18.7135,0
985, 0.0565239, 18.9517,0
1081, 0.0679091, 18.9622,0
1177, 0.0807792, 18.8674,0
1273, 0.0938651, 18.9676,0
1369, 0.10833, 18.9846,0
1465, 0.123671, 19.0239,0
1561, 0.140139, 19.0434,0
1657, 0.157782, 19.043,0
1753, 0.176442, 19.0457,0
1849, 0.196171, 19.0457,0
1945, 0.216173, 19.1137,0
2041, 0.237861, 19.1179,0
2137, 0.260629, 19.1186,0
2233, 0.284777, 19.0964,0
2329, 0.309778, 19.0895,0
2425, 0.335398, 19.1077,0
2521, 0.366631, 18.8848,0
2617, 0.390623, 19.0945,0
2713, 0.419903, 19.0845,0
2809, 0.450406, 19.0682,0
2905, 0.481623, 19.0671,0


==> anc/testresults_simpson_3/results_8xnx5_prepacked_para_10.csv <==
n,time,Flops,error
97, 0.000127889, 97.2841,0
121, 0.000350029, 53.3168,0
145, 0.000337002, 77.5289,0
169, 0.000294184, 118.417,0
193, 0.000332049, 134.889,0
217, 0.000368505, 151.931,0
241, 0.000536035, 127.657,0
265, 0.000584837, 140.406,0
289, 0.00063808, 152.088,0
313, 0.0008545, 132.497,0
337, 0.000914634, 142.83,0
361, 0.000974459, 153.212,0
385, 0.00204578, 82.7096,0
409, 0.00131932, 144.284,0
505, 0.00188307, 152.624,0
601, 0.00254495, 158.884,0
697, 0.00330298, 163.855,0
793, 0.00460349, 151.618,0
889, 0.00563954, 155.091,0
985, 0.00669591, 159.982,0
1081, 0.0145579, 88.4541,0
1177, 0.0124276, 122.638,0
1273, 0.0124699, 142.775,0
1369, 0.0130555, 157.528,0
1465, 0.0148994, 157.906,0
1561, 0.0171984, 155.173,0
1657, 0.019954, 150.578,0
1753, 0.0234477, 143.318,0
1849, 0.0252379, 148.039,0
1945, 0.0286575, 144.18,0
2041, 0.0313704, 144.958,0
2137, 0.0346192, 143.934,0
2233, 0.0373884, 145.452,0
2329, 0.0397732, 148.68,0
2425, 0.0421679, 151.98,0
2521, 0.0469654, 147.422,0
2617, 0.0489135, 152.488,0
2713, 0.0560822, 142.891,0
2809, 0.0568845, 150.98,0
2905, 0.066509, 138.074,0


==> anc/testresults_simpson_3/results_8xnx5_prepacked_para_11.csv <==
n,time,Flops,error
97, 0.000128824, 96.5783,0
121, 0.000152767, 122.163,0
145, 0.000205306, 127.261,0
169, 0.000296146, 117.633,0
193, 0.000330336, 135.588,0
217, 0.000367418, 152.38,0
241, 0.000406422, 168.369,0
265, 0.000584607, 140.461,0
289, 0.000638292, 152.038,0
313, 0.000689528, 164.197,0
337, 0.00144007, 90.7154,0
361, 0.000981576, 152.102,0
385, 0.00104001, 162.696,0
409, 0.0011053, 172.221,0
505, 0.00162192, 177.198,0
601, 0.00446766, 90.5065,0
697, 0.00333196, 162.43,0
793, 0.00422049, 165.377,0
889, 0.00514471, 170.009,0
985, 0.00629781, 170.094,0
1081, 0.00738058, 174.472,0
1177, 0.0108918, 139.931,0
1273, 0.0100283, 177.536,0
1369, 0.0114834, 179.093,0
1465, 0.0137044, 171.676,0
1561, 0.0161274, 165.478,0
1657, 0.0316223, 95.0167,0
1753, 0.021981, 152.881,0
1849, 0.0252611, 147.904,0
1945, 0.0267103, 154.692,0
2041, 0.0291532, 155.983,0
2137, 0.033177, 150.19,0
2233, 0.0361584, 150.4,0
2329, 0.0372146, 158.902,0
2425, 0.0411595, 155.703,0
2521, 0.0428453, 161.599,0
2617, 0.0456, 163.569,0
2713, 0.0820617, 97.6538,0
2809, 0.0526232, 163.206,0
2905, 0.0570413, 160.991,0


==> anc/testresults_simpson_3/results_8xnx5_prepacked_para_12.csv <==
n,time,Flops,error
97, 0.000128154, 97.083,0
121, 0.000164261, 113.614,0
145, 0.000176681, 147.879,0
169, 0.000201899, 172.544,0
193, 0.000331304, 135.192,0
217, 0.000370028, 151.305,0
241, 0.000404671, 169.097,0
265, 0.000440513, 186.407,0
289, 0.000640516, 151.51,0
313, 0.000703864, 160.853,0
337, 0.00073733, 177.175,0
361, 0.000786128, 189.917,0
385, 0.00103946, 162.783,0
409, 0.00109817, 173.34,0
505, 0.00162073, 177.328,0
601, 0.00224319, 180.258,0
697, 0.00296508, 182.528,0
793, 0.00380024, 183.666,0
889, 0.00468201, 186.81,0
985, 0.00580838, 184.427,0
1081, 0.00681546, 188.939,0
1177, 0.0158236, 96.3181,0
1273, 0.0181979, 97.835,0
1369, 0.0111699, 184.119,0
1465, 0.0125651, 187.241,0
1561, 0.0150597, 177.209,0
1657, 0.0178687, 168.151,0
1753, 0.0200271, 167.796,0
1849, 0.0224099, 166.721,0
1945, 0.0269919, 153.078,0
2041, 0.0270464, 168.133,0
2137, 0.0294018, 169.475,0
2233, 0.034087, 159.54,0
2329, 0.0391599, 151.009,0
2425, 0.0372816, 171.899,0
2521, 0.0432039, 160.258,0
2617, 0.0426615, 174.835,0
2713, 0.046282, 173.148,0
2809, 0.04869, 176.39,0
2905, 0.0553054, 166.044,0


==> anc/testresults_simpson_3/results_8xnx5_prepacked_para_13.csv <==
n,time,Flops,error
97, 0.000128944, 96.488,0
121, 0.000312504, 59.7189,0
145, 0.000177368, 147.306,0
169, 0.000202924, 171.672,0
193, 0.000436263, 102.667,0
217, 0.000370434, 151.139,0
241, 0.000407307, 168.003,0
265, 0.00044303, 185.348,0
289, 0.000481823, 201.411,0
313, 0.000688267, 164.498,0
337, 0.000737306, 177.181,0
361, 0.000792103, 188.485,0
385, 0.00083799, 201.918,0
409, 0.00110125, 172.855,0
505, 0.00269551, 106.622,0
601, 0.00191922, 210.685,0
697, 0.00257313, 210.331,0
793, 0.00333958, 209.001,0
889, 0.00419267, 208.613,0
985, 0.00530593, 201.891,0
1081, 0.00674358, 190.953,0
1177, 0.00751678, 202.759,0
1273, 0.00876342, 203.162,0
1369, 0.0101724, 202.174,0
1465, 0.0117961, 199.447,0
1561, 0.0140032, 190.579,0
1657, 0.0166663, 180.282,0
1753, 0.0294207, 114.222,0
1849, 0.0200428, 186.412,0
1945, 0.0225648, 183.111,0
2041, 0.0261099, 174.164,0
2137, 0.0277158, 179.784,0
2233, 0.0315003, 172.64,0
2329, 0.0310244, 190.608,0
2425, 0.0349986, 183.112,0
2521, 0.0370219, 187.018,0
2617, 0.0394464, 189.085,0
2713, 0.0421186, 190.264,0
2809, 0.0449064, 191.252,0
2905, 0.0699635, 131.256,0


==> anc/testresults_simpson_3/results_8xnx5_prepacked_para_14.csv <==
n,time,Flops,error
97, 0.000123134, 101.041,0
121, 0.000301043, 61.9926,0
145, 0.000176768, 147.806,0
169, 0.000203041, 171.573,0
193, 0.000227489, 196.888,0
217, 0.000366156, 152.905,0
241, 0.000406889, 168.176,0
265, 0.000441455, 186.009,0
289, 0.000479999, 202.176,0
313, 0.00051739, 218.827,0
337, 0.000735619, 177.588,0
361, 0.000776897, 192.174,0
385, 0.000836348, 202.315,0
409, 0.000881935, 215.84,0
505, 0.00134625, 213.483,0
601, 0.00192669, 209.868,0
697, 0.0025917, 208.824,0
793, 0.00335515, 208.03,0
889, 0.00420487, 208.007,0
985, 0.00462804, 231.463,0
1081, 0.00890008, 144.685,0
1177, 0.00823341, 185.111,0
1273, 0.00828157, 214.983,0
1369, 0.0125128, 164.359,0
1465, 0.0131058, 179.517,0
1561, 0.0137544, 194.026,0
1657, 0.0139657, 215.145,0
1753, 0.0164336, 204.489,0
1849, 0.0184478, 202.529,0
1945, 0.0234087, 176.509,0
2041, 0.0238591, 190.594,0
2137, 0.026309, 189.397,0
2233, 0.0279006, 194.914,0
2329, 0.0286517, 206.393,0
2425, 0.0314966, 203.472,0
2521, 0.0361073, 191.755,0
2617, 0.0401821, 185.623,0
2713, 0.043626, 183.689,0
2809, 0.0414746, 207.077,0
2905, 0.0497371, 184.634,0


==> anc/testresults_simpson_3/results_8xnx5_prepacked_para_15.csv <==
n,time,Flops,error
97, 8.70092e-05, 142.992,0
121, 0.000202312, 92.2458,0
145, 0.000333202, 78.4129,0
169, 0.000247469, 140.771,0
193, 0.000228368, 196.13,0
217, 0.000254023, 220.402,0
241, 0.000433478, 157.86,0
265, 0.000443447, 185.173,0
289, 0.000481401, 201.588,0
313, 0.000522387, 216.733,0
337, 0.000558343, 233.972,0
361, 0.000789088, 189.205,0
385, 0.000840506, 201.314,0
409, 0.000886876, 214.637,0
505, 0.00136372, 210.748,0
601, 0.00193131, 209.367,0
697, 0.00221406, 244.442,0
793, 0.00292541, 238.59,0
889, 0.00375357, 233.016,0
985, 0.00475275, 225.39,0
1081, 0.00705808, 182.444,0
1177, 0.00632564, 240.939,0
1273, 0.0126867, 140.335,0
1369, 0.0094904, 216.703,0
1465, 0.0103592, 227.113,0
1561, 0.0125547, 212.567,0
1657, 0.0141498, 212.345,0
1753, 0.0161926, 207.531,0
1849, 0.0184227, 202.805,0
1945, 0.0206666, 199.929,0
2041, 0.0230596, 197.203,0
2137, 0.0240015, 207.606,0
2233, 0.026347, 206.407,0
2329, 0.0304358, 194.294,0
2425, 0.0299238, 214.167,0
2521, 0.033967, 203.837,0
2617, 0.0347005, 214.946,0
2713, 0.0368939, 217.208,0
2809, 0.0396283, 216.725,0
2905, 0.0425246, 215.949,0


==> anc/testresults_simpson_3/results_8xnx5_prepacked_para_16.csv <==
n,time,Flops,error
97, 9.91856e-05, 125.438,0
121, 0.000255469, 73.0514,0
145, 0.00017942, 145.621,0
169, 0.00020424, 170.567,0
193, 0.000225472, 198.649,0
217, 0.00025197, 222.198,0
241, 0.000528873, 129.386,0
265, 0.000440683, 186.335,0
289, 0.000484195, 200.424,0
313, 0.00051935, 218.001,0
337, 0.000553486, 236.026,0
361, 0.000591713, 252.317,0
385, 0.000841033, 201.188,0
409, 0.000888564, 214.229,0
505, 0.00135274, 212.458,0
601, 0.00159674, 253.235,0
697, 0.00223589, 242.056,0
793, 0.00295118, 236.507,0
889, 0.00377737, 231.548,0
985, 0.00420231, 254.912,0
1081, 0.00728076, 176.864,0
1177, 0.00834563, 182.622,0
1273, 0.00756005, 235.5,0
1369, 0.00808034, 254.519,0
1465, 0.00956048, 246.087,0
1561, 0.0114823, 232.421,0
1657, 0.0139265, 215.75,0
1753, 0.0158571, 211.922,0
1849, 0.0173335, 215.549,0
1945, 0.0197657, 209.041,0
2041, 0.0222425, 204.446,0
2137, 0.0235137, 211.913,0
2233, 0.0254658, 213.55,0
2329, 0.0274004, 215.817,0
2425, 0.0293566, 218.304,0
2521, 0.03122, 221.773,0
2617, 0.0349146, 213.628,0
2713, 0.0418774, 191.359,0
2809, 0.0416059, 206.424,0
2905, 0.0438597, 209.375,0


==> anc/testresults_simpson_3/results_8xnx5_prepacked_para_2.csv <==
n,time,Flops,error
97, 0.000429757, 28.9503,0
121, 0.00159374, 11.7098,0
145, 0.00165405, 15.796,0
169, 0.0010073, 34.584,0
193, 0.00133076, 33.6573,0
217, 0.00158043, 35.4254,0
241, 0.00196695, 34.7892,0
265, 0.00228106, 35.9984,0
289, 0.00276058, 35.1536,0
313, 0.003125, 36.2299,0
337, 0.00365442, 35.7476,0
361, 0.00406074, 36.7665,0
385, 0.00468155, 36.1431,0
409, 0.00515837, 36.9025,0
505, 0.00782195, 36.7429,0
601, 0.0108807, 37.1622,0
697, 0.0145787, 37.1234,0
793, 0.0184673, 37.7951,0
889, 0.023058, 37.9323,0
985, 0.0282832, 37.8748,0
1081, 0.0353223, 36.4559,0
1177, 0.0720333, 21.1582,0
1273, 0.0715295, 24.8903,0
1369, 0.0864702, 23.7839,0
1465, 0.0636423, 36.9677,0
1561, 0.0874074, 30.532,0
1657, 0.081098, 37.0496,0
1753, 0.127648, 26.3261,0
1849, 0.101141, 36.9406,0
1945, 0.114838, 35.98,0
2041, 0.122245, 37.199,0
2137, 0.164785, 30.2386,0
2233, 0.146178, 37.2027,0
2329, 0.158063, 37.4122,0
2425, 0.175879, 36.438,0
2521, 0.192022, 36.0571,0
2617, 0.241782, 30.8491,0
2713, 0.215017, 37.2698,0
2809, 0.258921, 33.1702,0
2905, 0.245041, 37.4759,0


==> anc/testresults_simpson_3/results_8xnx5_prepacked_para_3.csv <==
n,time,Flops,error
97, 0.000283984, 43.811,0
121, 0.000588337, 31.7206,0
145, 0.000534159, 48.9131,0
169, 0.000709752, 49.0826,0
193, 0.000884547, 50.6358,0
217, 0.00109594, 51.0861,0
241, 0.00132264, 51.7364,0
265, 0.00157117, 52.2634,0
289, 0.00185631, 52.2781,0
313, 0.00215537, 52.5287,0
337, 0.00247125, 52.8627,0
361, 0.00283599, 52.6445,0
385, 0.00322202, 52.5155,0
409, 0.00357577, 53.2351,0
505, 0.00536762, 53.5434,0
601, 0.00748517, 54.0204,0
697, 0.010021, 54.0077,0
793, 0.0140364, 49.7261,0
889, 0.0159923, 54.6916,0
985, 0.0195159, 54.8897,0
1081, 0.0234718, 54.8618,0
1177, 0.0288226, 52.8785,0
1273, 0.0629723, 28.2726,0
1369, 0.0539752, 38.1026,0
1465, 0.0438576, 53.6442,0
1561, 0.0498148, 53.5729,0
1657, 0.0579737, 51.8278,0
1753, 0.0620885, 54.1239,0
1849, 0.0688045, 54.3019,0
1945, 0.085933, 48.0823,0
2041, 0.0869121, 52.3219,0
2137, 0.0924782, 53.8815,0
2233, 0.100847, 53.9254,0
2329, 0.109543, 53.9834,0
2425, 0.118816, 53.9377,0
2521, 0.12807, 54.0623,0
2617, 0.136741, 54.5465,0
2713, 0.146779, 54.5966,0
2809, 0.15986, 53.7248,0
2905, 0.168163, 54.6087,0


==> anc/testresults_simpson_3/results_8xnx5_prepacked_para_4.csv <==
n,time,Flops,error
97, 0.000227568, 54.6719,0
121, 0.000398794, 46.797,0
145, 0.000468426, 55.7769,0
169, 0.000531183, 65.5829,0
193, 0.000691884, 64.736,0
217, 0.000877253, 63.821,0
241, 0.00108356, 63.1515,0
265, 0.00117739, 69.7432,0
289, 0.0014397, 67.4062,0
313, 0.00168999, 66.9936,0
337, 0.00199503, 65.481,0
361, 0.0021232, 70.3182,0
385, 0.00243563, 69.471,0
409, 0.0027953, 68.0988,0
505, 0.00415257, 69.2104,0
601, 0.00583197, 69.3337,0
697, 0.00840826, 64.3664,0
793, 0.00980222, 71.2057,0
889, 0.0121953, 71.7201,0
985, 0.0166098, 64.4935,0
1081, 0.0311829, 41.2953,0
1177, 0.0565604, 26.9464,0
1273, 0.0281453, 63.2572,0
1369, 0.0298258, 68.9536,0
1465, 0.0515791, 45.6135,0
1561, 0.0386439, 69.0594,0
1657, 0.0428504, 70.1194,0
1753, 0.0490535, 68.5064,0
1849, 0.0538131, 69.4295,0
1945, 0.0611576, 67.5607,0
2041, 0.0694166, 65.5089,0
2137, 0.072352, 68.8697,0
2233, 0.0782565, 69.4923,0
2329, 0.0853617, 69.2757,0
2425, 0.093594, 68.473,0
2521, 0.108236, 63.9687,0
2617, 0.111705, 66.7719,0
2713, 0.114606, 69.9231,0
2809, 0.121269, 70.8212,0
2905, 0.131687, 69.7345,0


==> anc/testresults_simpson_3/results_8xnx5_prepacked_para_5.csv <==
n,time,Flops,error
97, 0.000173339, 71.7761,0
121, 0.000585127, 31.8946,0
145, 0.000400897, 65.1722,0
169, 0.000459111, 75.8781,0
193, 0.000615576, 72.7607,0
217, 0.000686773, 81.5222,0
241, 0.00086964, 78.6863,0
265, 0.00107712, 76.2352,0
289, 0.00118442, 81.9343,0
313, 0.00141494, 80.0167,0
337, 0.00153221, 85.2602,0
361, 0.00180305, 82.8035,0
385, 0.00212023, 79.8055,0
409, 0.00224418, 84.8223,0
505, 0.00348916, 82.3697,0
601, 0.00474963, 85.1334,0
697, 0.00613389, 88.2328,0
793, 0.00812537, 85.9005,0
889, 0.00988986, 88.4385,0
985, 0.0123696, 86.6013,0
1081, 0.0298465, 43.1443,0
1177, 0.0402051, 37.908,0
1273, 0.0204185, 87.1949,0
1369, 0.0237683, 86.5269,0
1465, 0.0272787, 86.2471,0
1561, 0.0308415, 86.5301,0
1657, 0.0358413, 83.832,0
1753, 0.0393616, 85.3744,0
1849, 0.0439587, 84.9936,0
1945, 0.0490154, 84.2971,0
2041, 0.053398, 85.1606,0
2137, 0.0674415, 73.8842,0
2233, 0.0636524, 85.4363,0
2329, 0.0700952, 84.3638,0
2425, 0.0743872, 86.1528,0
2521, 0.0791488, 87.4776,0
2617, 0.0856575, 87.0763,0
2713, 0.093163, 86.0174,0
2809, 0.101066, 84.9785,0
2905, 0.123229, 74.5211,0


==> anc/testresults_simpson_3/results_8xnx5_prepacked_para_6.csv <==
n,time,Flops,error
97, 0.000306728, 40.5623,0
121, 0.000209343, 89.1475,0
145, 0.000326323, 80.0659,0
169, 0.000392226, 88.8175,0
193, 0.000566357, 79.084,0
217, 0.000598827, 93.4948,0
241, 0.000782732, 87.423,0
265, 0.000849257, 96.6899,0
289, 0.00106418, 91.1914,0
313, 0.00117037, 96.7377,0
337, 0.00142651, 91.5777,0
361, 0.00154564, 96.5939,0
385, 0.00178781, 94.6444,0
409, 0.001932, 98.5284,0
505, 0.00287778, 99.8689,0
601, 0.0040319, 100.288,0
697, 0.00544841, 99.3336,0
793, 0.00676475, 103.178,0
889, 0.00827441, 105.705,0
985, 0.0268436, 39.9061,0
1081, 0.0323847, 39.7628,0
1177, 0.015306, 99.5752,0
1273, 0.0168907, 105.407,0
1369, 0.0202289, 101.666,0
1465, 0.0270493, 86.9783,0
1561, 0.0260795, 102.33,0
1657, 0.0301603, 99.6225,0
1753, 0.0344385, 97.5791,0
1849, 0.0398954, 93.6503,0
1945, 0.0417495, 98.9678,0
2041, 0.0451332, 100.755,0
2137, 0.0564525, 88.2664,0
2233, 0.0548761, 99.1001,0
2329, 0.060368, 97.9574,0
2425, 0.0714247, 89.7262,0
2521, 0.0707811, 97.8191,0
2617, 0.0744242, 100.219,0
2713, 0.0889121, 90.1298,0
2809, 0.0988596, 86.8751,0
2905, 0.0918585, 99.9705,0


==> anc/testresults_simpson_3/results_8xnx5_prepacked_para_7.csv <==
n,time,Flops,error
97, 0.000177573, 70.0648,0
121, 0.000439592, 42.4539,0
145, 0.000250338, 104.368,0
169, 0.000385252, 90.4253,0
193, 0.000430092, 104.14,0
217, 0.000585421, 95.6357,0
241, 0.000651078, 105.101,0
265, 0.000848684, 96.7551,0
289, 0.000922197, 105.232,0
313, 0.000986221, 114.8,0
337, 0.00122195, 106.908,0
361, 0.00131987, 113.116,0
385, 0.00158225, 106.94,0
409, 0.00170705, 111.512,0
505, 0.002577, 111.525,0
601, 0.00370266, 109.206,0
697, 0.00457359, 118.334,0
793, 0.00603494, 115.655,0
889, 0.0075877, 115.271,0
985, 0.00886113, 120.89,0
1081, 0.010836, 118.836,0
1177, 0.0130017, 117.223,0
1273, 0.0161409, 110.303,0
1369, 0.0171933, 119.617,0
1465, 0.0204268, 115.177,0
1561, 0.0239462, 111.447,0
1657, 0.02651, 113.34,0
1753, 0.0302625, 111.044,0
1849, 0.0337909, 110.569,0
1945, 0.0385165, 107.275,0
2041, 0.041714, 109.014,0
2137, 0.0517171, 96.3484,0
2233, 0.0498723, 109.043,0
2329, 0.0532349, 111.083,0
2425, 0.0583926, 109.751,0
2521, 0.0659666, 104.958,0
2617, 0.0696886, 107.03,0
2713, 0.0775584, 103.324,0
2809, 0.0757262, 113.414,0
2905, 0.0911332, 100.766,0


==> anc/testresults_simpson_3/results_8xnx5_prepacked_para_8.csv <==
n,time,Flops,error
97, 0.000129483, 96.0866,0
121, 0.00022758, 82.0037,0
145, 0.000282608, 92.4508,0
169, 0.000286451, 121.614,0
193, 0.000424098, 105.612,0
217, 0.000471796, 118.668,0
241, 0.000644537, 106.167,0
265, 0.000701717, 117.019,0
289, 0.000767652, 126.417,0
313, 0.00098845, 114.542,0
337, 0.00106514, 122.648,0
361, 0.00113388, 131.671,0
385, 0.00140384, 120.531,0
409, 0.00148728, 127.989,0
505, 0.00234037, 122.802,0
601, 0.00307518, 131.489,0
697, 0.00428786, 126.219,0
793, 0.00523521, 133.323,0
889, 0.00678104, 128.984,0
985, 0.00799068, 134.059,0
1081, 0.0159048, 80.9636,0
1177, 0.014077, 108.268,0
1273, 0.0203481, 87.4967,0
1369, 0.0158985, 129.358,0
1465, 0.0186174, 126.372,0
1561, 0.022234, 120.029,0
1657, 0.0243132, 123.581,0
1753, 0.0282458, 118.973,0
1849, 0.0301709, 123.835,0
1945, 0.0337774, 122.326,0
2041, 0.0381993, 119.044,0
2137, 0.0423415, 117.683,0
2233, 0.0451553, 120.434,0
2329, 0.0478925, 123.474,0
2425, 0.0516621, 124.05,0
2521, 0.0561169, 123.381,0
2617, 0.0601962, 123.907,0
2713, 0.0636503, 125.901,0
2809, 0.0692624, 123.999,0
2905, 0.0725281, 126.615,0


==> anc/testresults_simpson_3/results_8xnx5_prepacked_para_9.csv <==
n,time,Flops,error
97, 0.000132708, 93.7514,0
121, 0.000304552, 61.2783,0
145, 0.000262616, 99.4888,0
169, 0.000298414, 116.739,0
193, 0.000338335, 132.383,0
217, 0.00049701, 112.648,0
241, 0.000539282, 126.889,0
265, 0.00059097, 138.949,0
289, 0.000789325, 122.946,0
313, 0.000852127, 132.866,0
337, 0.000908216, 143.839,0
361, 0.00118561, 125.926,0
385, 0.00124014, 136.441,0
409, 0.00131015, 145.293,0
505, 0.00214206, 134.17,0
601, 0.00285641, 141.559,0
697, 0.00365706, 147.99,0
793, 0.00501229, 139.252,0
889, 0.00599971, 145.781,0
985, 0.00732497, 146.242,0
1081, 0.0226102, 56.9524,0
1177, 0.0246199, 61.9051,0
1273, 0.0183766, 96.8836,0
1369, 0.0353179, 58.2309,0
1465, 0.0159707, 147.314,0
1561, 0.0192149, 138.888,0
1657, 0.0214542, 140.05,0
1753, 0.0243734, 137.875,0
1849, 0.0272732, 136.992,0
1945, 0.0322615, 128.074,0
2041, 0.0330143, 137.741,0
2137, 0.0360553, 138.2,0
2233, 0.0396842, 137.038,0
2329, 0.041678, 141.885,0
2425, 0.0465586, 137.647,0
2521, 0.0498863, 138.791,0
2617, 0.0588763, 126.685,0
2713, 0.0570239, 140.531,0
2809, 0.0661789, 129.776,0
2905, 0.0680378, 134.971,0


==> anc/testresults_simpson_3/results_blocked.csv <==
n,time,Flops,error
97, 0.00103895, 11.9752,0
121, 0.00416846, 4.47705,0
145, 0.0023036, 11.342,0
169, 0.00303858, 11.4647,0
193, 0.00387488, 11.559,0
217, 0.00479577, 11.6743,0
241, 0.00585289, 11.6915,0
265, 0.00696783, 11.7848,0
289, 0.00823496, 11.7844,0
313, 0.00964147, 11.7429,0
337, 0.0185317, 7.04939,0
361, 0.0254048, 5.8768,0
385, 0.0142823, 11.8472,0
409, 0.0161491, 11.7875,0
505, 0.0277043, 10.3739,0
601, 0.0346769, 11.6605,0
697, 0.0468294, 11.557,0
793, 0.0602927, 11.5764,0
889, 0.0750969, 11.6469,0
985, 0.103325, 10.3675,0
1081, 0.111323, 11.5673,0
1177, 0.132324, 11.5179,0
1273, 0.154136, 11.5508,0
1369, 0.177462, 11.5889,0
1465, 0.204331, 11.5142,0
1561, 0.232215, 11.4925,0
1657, 0.261256, 11.5008,0
1753, 0.29113, 11.5429,0
1849, 0.322567, 11.5827,0
1945, 0.358497, 11.5255,0
2041, 0.440164, 10.3312,0
2137, 0.431243, 11.5547,0
2233, 0.472943, 11.4987,0
2329, 0.517747, 11.4216,0
2425, 0.557591, 11.4935,0
2521, 0.679638, 10.1874,0
2617, 0.649955, 11.4758,0
2713, 0.703234, 11.3954,0
2809, 0.749058, 11.4656,0
2905, 0.798205, 11.5047,0


==> anc/testresults_simpson_3/results_fused.csv <==
n,time,Flops,error
97, 0.000852777, 14.5895,0
121, 0.00132418, 14.0935,0
145, 0.00197604, 13.2221,0
169, 0.00237598, 14.6619,0
193, 0.00294003, 15.2345,0
217, 0.00364235, 15.3712,0
241, 0.00448058, 15.2723,0
265, 0.00529214, 15.5163,0
289, 0.00623704, 15.5594,0
313, 0.00725506, 15.6055,0
337, 0.00833793, 15.6678,0
361, 0.00957395, 15.5943,0
385, 0.0107676, 15.7144,0
409, 0.0120953, 15.738,0
505, 0.0186738, 15.3906,0
601, 0.0261208, 15.4801,0
697, 0.0349725, 15.4753,0
793, 0.0449535, 15.5266,0
889, 0.0561394, 15.5799,0
985, 0.0696521, 15.3796,0
1081, 0.0834725, 15.4267,0
1177, 0.0990291, 15.3904,0
1273, 0.115496, 15.4151,0
1369, 0.133172, 15.4431,0
1465, 0.152988, 15.3784,0
1561, 0.174844, 15.2634,0
1657, 0.196317, 15.3051,0
1753, 0.219477, 15.3113,0
1849, 0.242661, 15.3968,0
1945, 0.269575, 15.3273,0
2041, 0.30046, 15.1348,0
2137, 0.323827, 15.3874,0
2233, 0.35814, 15.1846,0
2329, 0.385758, 15.3296,0
2425, 0.420424, 15.2433,0
2521, 0.468642, 14.7741,0
2617, 0.500811, 14.8933,0
2713, 0.541606, 14.796,0
2809, 0.569232, 15.0878,0
2905, 0.605518, 15.1658,0


==> anc/testresults_simpson_3/results_gemm.csv <==
n,time,Flops,error
193, 0.00488024, 9.17778,5.32907e-15
217, 0.00542929, 10.3121,5.9952e-15
241, 0.0064208, 10.6574,5.32907e-15
265, 0.00751845, 10.9217,5.10703e-15
289, 0.00882675, 10.9944,4.77396e-15
313, 0.0107692, 10.5131,5.35683e-15
337, 0.0123899, 10.5439,5.55112e-15
361, 0.0145935, 10.2305,5.10703e-15
385, 0.0151247, 11.1874,5.10703e-15
409, 0.0163941, 11.6113,5.32907e-15
505, 0.0233659, 12.3,5.32907e-15
601, 0.0312737, 12.9295,5.32907e-15
697, 0.0401983, 13.4635,5.9952e-15
793, 0.0499437, 13.9752,6.21725e-15
889, 0.0610212, 14.3335,6.88338e-15
985, 0.0726241, 14.7502,6.21725e-15
1081, 0.0876246, 14.6957,6.21725e-15
1177, 0.0994958, 15.3182,6.21725e-15
1273, 0.116316, 15.3065,6.21725e-15
1369, 0.130618, 15.7451,5.77316e-15
1465, 0.148877, 15.803,6.66134e-15
1561, 0.164549, 16.2184,5.9952e-15
1657, 0.184591, 16.2773,6.21725e-15
1753, 0.202822, 16.5686,6.66134e-15
1849, 0.224676, 16.6293,6.43929e-15
1945, 0.245444, 16.8342,6.43929e-15
2041, 0.268764, 16.9197,6.32827e-15
2137, 0.291695, 17.0824,6.88338e-15
2233, 0.316942, 17.1584,7.54952e-15
2329, 0.342321, 17.2747,6.66134e-15
2425, 0.376467, 17.0232,6.66134e-15
2521, 0.406343, 17.0392,6.66134e-15
2617, 0.433147, 17.2199,6.66134e-15
2713, 0.467161, 17.1539,7.32747e-15
2809, 0.49662, 17.2938,6.88338e-15
2905, 0.531604, 17.2744,7.10543e-15


==> anc/testresults_simpson_3/results_unoptimized.csv <==
n,time,Flops,error
97, 0.00104604, 11.894,0
121, 0.00186393, 10.0124,0
145, 0.00291465, 8.96414,0
169, 0.00319172, 10.9146,0
193, 0.00429544, 10.4273,0
217, 0.00555138, 10.0853,0
241, 0.00674205, 10.1496,0
265, 0.00810335, 10.1334,0
289, 0.00954409, 10.168,0
313, 0.0111087, 10.1918,0
337, 0.0128092, 10.1987,0
361, 0.0146179, 10.2134,0
385, 0.0165553, 10.2207,0
409, 0.0185853, 10.2423,0
505, 0.0292893, 9.8125,0
601, 0.0395788, 10.2164,0
697, 0.0528745, 10.2357,0
793, 0.0681632, 10.2397,0
889, 0.085311, 10.2524,0
985, 0.111002, 9.65044,0
1081, 0.125877, 10.2298,0
1177, 0.15009, 10.1546,0
1273, 0.177234, 10.0454,0
1369, 0.209745, 9.80522,0
1465, 0.253862, 9.26767,0
1561, 0.305812, 8.72667,0
1657, 0.373266, 8.04962,0
1753, 0.440213, 7.63375,0
1849, 0.513391, 7.27752,0
1945, 0.585551, 7.05636,0
2041, 0.670553, 6.78158,0
2137, 0.791913, 6.29218,0
2233, 0.864956, 6.28728,0
2329, 0.942325, 6.27543,0
2425, 1.01795, 6.29567,0


==> anc/testresults_simpson_3/test_info.txt <==
Information on the tests

Timestamp:2024-04-29_11-15-12

git version
commit 1bdc5f78b597131aa399ee3095ac4d9b6938536f
Author: thijssteel <thijs.steel@kuleuven.be>
Date:   Mon Apr 29 10:00:07 2024 +0200

    change k to 180

git status
On branch master
Your branch is up to date with 'origin/master'.

Untracked files:
  (use "git add <file>..." to include in what will be committed)

	testresults/testresults_eclipse_1/
	testresults/testresults_eclipse_2/
	testresults/testresults_francis_2024-04-29_09-10-17/
	testresults/testresults_francis_6/
	testresults/testresults_simpson_2024-04-24_12-59-11/
	testresults/testresults_simpson_3/

nothing added to commit but untracked files present (use "git add" to track)

MKL_NUM_THREADS=

OMP_NUM_THREADS=16



==> anc/testresults_simpson_v2/refl/results_12xnx2_packed.csv <==
n,time,Flops,error
97, 0.00273495, 7.58186,0
121, 0.00319107, 9.74721,0
145, 0.00279041, 15.6055,0
169, 0.00366097, 15.8594,0
193, 0.00487554, 15.311,0
217, 0.00607144, 15.369,0
241, 0.00732045, 15.5794,0
265, 0.00873506, 15.6676,0
289, 0.0102669, 15.7536,0
313, 0.0119153, 15.8365,0
337, 0.0133577, 16.2998,0
361, 0.0152408, 16.3267,0
385, 0.0173446, 16.2592,0
409, 0.0193793, 16.3711,0
505, 0.0291166, 16.4512,0
601, 0.0410199, 16.4291,0
697, 0.0547794, 16.4663,0
793, 0.0709126, 16.4045,0
889, 0.0905399, 16.1005,0
985, 0.109902, 16.2451,0
1081, 0.131467, 16.3249,0
1177, 0.156135, 16.269,0
1273, 0.182056, 16.299,0
1369, 0.210196, 16.307,0
1465, 0.23956, 16.3682,0
1561, 0.274867, 16.1819,0
1657, 0.306258, 16.3514,0
1753, 0.343377, 16.3109,0
1849, 0.381816, 16.309,0
1945, 0.422489, 16.2996,0
2041, 0.467303, 16.2186,0
2137, 0.511421, 16.2386,0


==> anc/testresults_simpson_v2/refl/results_12xnx2_prepacked.csv <==
n,time,Flops,error
97, 0.00137068, 15.1282,0
121, 0.00442559, 7.02821,0
145, 0.00275478, 15.8073,0
169, 0.00361499, 16.0611,0
193, 0.00460947, 16.1948,0
217, 0.00570614, 16.3529,0
241, 0.00697852, 16.3427,0
265, 0.00833628, 16.4171,0
289, 0.00979986, 16.5044,0
313, 0.0114016, 16.5501,0
337, 0.0132203, 16.4692,0
361, 0.0150576, 16.5253,0
385, 0.0170631, 16.5274,0
409, 0.0191098, 16.602,0
505, 0.0287522, 16.6597,0
601, 0.0404138, 16.6755,0
697, 0.0536378, 16.8168,0
793, 0.0690339, 16.851,0
889, 0.0860933, 16.9321,0
985, 0.105584, 16.9095,0
1081, 0.126889, 16.9138,0
1177, 0.150088, 16.9245,0
1273, 0.175153, 16.9413,0
1369, 0.202616, 16.917,0
1465, 0.231208, 16.9595,0
1561, 0.265759, 16.7365,0
1657, 0.293801, 17.0447,0
1753, 0.319772, 17.5149,0
1849, 0.354521, 17.5646,0
1945, 0.392524, 17.544,0
2041, 0.433903, 17.4671,0
2137, 0.47414, 17.5154,0
2233, 0.535054, 16.9398,0


==> anc/testresults_simpson_v2/refl/results_8xnx4_packed.csv <==
n,time,Flops,error
97, 0.00329697, 6.2894,0
121, 0.00307598, 10.1119,0
145, 0.00333162, 13.0704,0
169, 0.00441172, 13.1606,0
193, 0.00579674, 12.8779,0
217, 0.00718659, 12.9842,0
241, 0.00877184, 13.0016,0
265, 0.0104518, 13.0941,0
289, 0.0123114, 13.1374,0
313, 0.014316, 13.1809,0
337, 0.016023, 13.5885,0
361, 0.0183148, 13.5864,0
385, 0.0207535, 13.5885,0
409, 0.0231881, 13.682,0
505, 0.034925, 13.7152,0
601, 0.0493338, 13.6604,0
697, 0.0659166, 13.6842,0
793, 0.085105, 13.6689,0
889, 0.106458, 13.6931,0
985, 0.130492, 13.6818,0
1081, 0.157248, 13.6483,0
1177, 0.186498, 13.6203,0
1273, 0.217484, 13.6438,0
1369, 0.251993, 13.6022,0
1465, 0.287772, 13.626,0
1561, 0.332507, 13.3768,0
1657, 0.368517, 13.5889,0
1753, 0.411554, 13.6089,0
1849, 0.458079, 13.5938,0
1945, 0.506989, 13.583,0


==> anc/testresults_simpson_v2/refl/results_8xnx4_prepacked.csv <==
n,time,Flops,error
97, 0.00161551, 12.8356,0
121, 0.00402057, 7.73622,0
145, 0.00336843, 12.9276,0
169, 0.00445008, 13.0471,0
193, 0.00569497, 13.108,0
217, 0.00706025, 13.2165,0
241, 0.00864332, 13.1949,0
265, 0.0103233, 13.2571,0
289, 0.0121512, 13.3107,0
313, 0.0141459, 13.3394,0
337, 0.0163231, 13.3386,0
361, 0.0186264, 13.3591,0
385, 0.0204783, 13.7711,0
409, 0.0439835, 7.21317,0
505, 0.0356851, 13.423,0
601, 0.0502028, 13.424,0
697, 0.0670357, 13.4558,0
793, 0.0864638, 13.4541,0
889, 0.108189, 13.474,0
985, 0.136188, 13.1096,0
1081, 0.16112, 13.3204,0
1177, 0.188138, 13.5015,0
1273, 0.220165, 13.4777,0
1369, 0.254318, 13.4778,0
1465, 0.290633, 13.4919,0
1561, 0.335328, 13.2642,0
1657, 0.370851, 13.5034,0
1753, 0.40072, 13.9768,0
1849, 0.445802, 13.9681,0
1945, 0.492844, 13.9728,0
2041, 0.543816, 13.9367,0


==> anc/testresults_simpson_v2/refl/results_blocked.csv <==
n,time,Flops,error
97, 0.00193295, 10.7276,0
121, 0.00304531, 10.2138,0
145, 0.00422313, 10.3112,0
169, 0.00557237, 10.4194,0
193, 0.00712147, 10.4823,0
217, 0.00889406, 10.4915,0
241, 0.0108188, 10.5416,0
265, 0.0128952, 10.6131,0
289, 0.0152364, 10.6154,0
313, 0.017667, 10.6808,0
337, 0.0203954, 10.6753,0
361, 0.0233567, 10.6535,0
385, 0.0272632, 10.344,0
409, 0.0297825, 10.6526,0
505, 0.0484483, 9.88685,0
601, 0.06395, 10.5382,0
697, 0.086252, 10.4579,0
793, 0.111086, 10.472,0
889, 0.138648, 10.5139,0
985, 0.20232, 8.82447,0
1081, 0.204515, 10.494,0
1177, 0.24299, 10.4538,0
1273, 0.283894, 10.4522,0
1369, 0.327848, 10.455,0
1465, 0.375002, 10.4564,0
1561, 0.427865, 10.3955,0
1657, 0.479754, 10.4382,0
1753, 0.534678, 10.4751,0


==> anc/testresults_simpson_v2/refl/results_fused.csv <==
n,time,Flops,error
97, 0.00177544, 11.6794,0
121, 0.0032078, 9.69635,0
145, 0.00377944, 11.5217,0
169, 0.00472209, 12.2956,0
193, 0.0060925, 12.2527,0
217, 0.0075871, 12.2988,0
241, 0.00925344, 12.3249,0
265, 0.0110784, 12.3536,0
289, 0.0130493, 12.3946,0
313, 0.0151701, 12.4388,0
337, 0.0174816, 12.4547,0
361, 0.0202047, 12.3155,0
385, 0.022576, 12.4916,0
409, 0.0254216, 12.48,0
505, 0.0391298, 12.2414,0
601, 0.0547261, 12.3144,0
697, 0.0731519, 12.3307,0
793, 0.0940998, 12.3623,0
889, 0.117628, 12.3928,0
985, 0.145943, 12.2334,0
1081, 0.174672, 12.2869,0
1177, 0.207056, 12.268,0
1273, 0.241866, 12.2684,0
1369, 0.27876, 12.2961,0
1465, 0.319596, 12.2692,0
1561, 0.365645, 12.1645,0
1657, 0.410437, 12.201,0
1753, 0.458949, 12.2035,0
1849, 0.505879, 12.3093,0


==> anc/testresults_simpson_v2/refl/results_unoptimized.csv <==
n,time,Flops,error
97, 0.00440472, 4.70768,0
121, 0.00304503, 10.2147,0
145, 0.00428279, 10.1676,0
169, 0.00589035, 9.85693,0
193, 0.007707, 9.68595,0
217, 0.00983112, 9.49149,0
241, 0.012028, 9.48187,0
265, 0.0145334, 9.41677,0
289, 0.0171185, 9.44833,0
313, 0.0199347, 9.46576,0
337, 0.0230352, 9.45196,0
361, 0.0385947, 6.4473,0
385, 0.0296677, 9.50561,0
409, 0.0333532, 9.51216,0
505, 0.051178, 9.35952,0
601, 0.0710971, 9.47886,0
697, 0.095056, 9.48931,0
793, 0.122673, 9.48286,0
889, 0.15361, 9.48986,0
985, 0.205844, 8.67341,0
1081, 0.227194, 9.44646,0
1177, 0.269017, 9.44236,0
1273, 0.31646, 9.37661,0
1369, 0.378293, 9.06086,0
1465, 0.449532, 8.7228,0
1561, 0.535523, 8.30566,0


==> anc/testresults_simpson_v2/rot/results_12xnx3_packed.csv <==
n,time,Flops,error
97, 0.00119813, 17.307,0
121, 0.00482988, 6.43991,0
145, 0.00243419, 17.8892,0
169, 0.00319963, 18.1461,0
193, 0.00407957, 18.2984,0
217, 0.00506708, 18.4153,0
241, 0.00620004, 18.3947,0
265, 0.00749549, 18.2587,0
289, 0.0105456, 15.3373,0
313, 0.010132, 18.6239,0
337, 0.011637, 18.7099,0
361, 0.0132688, 18.7531,0
385, 0.0151279, 18.6417,0
409, 0.0168741, 18.8016,0
505, 0.0253574, 18.89,0
601, 0.0357131, 18.8704,0
697, 0.04771, 18.9062,0
793, 0.0616508, 18.869,0
889, 0.0771215, 18.9019,0
985, 0.0947468, 18.8436,0
1081, 0.114077, 18.8133,0
1177, 0.135408, 18.7594,0
1273, 0.158334, 18.7409,0
1369, 0.183528, 18.6765,0
1465, 0.210119, 18.6617,0
1561, 0.239433, 18.5767,0
1657, 0.268699, 18.637,0
1753, 0.301263, 18.591,0
1849, 0.335198, 18.5771,0
1945, 0.370763, 18.5737,0
2041, 0.40837, 18.5592,0
2137, 0.447915, 18.5409,0
2233, 0.490311, 18.4856,0
2329, 0.533277, 18.4816,0


==> anc/testresults_simpson_v2/rot/results_12xnx3_prepacked.csv <==
n,time,Flops,error
97, 0.00122117, 16.9804,0
121, 0.00179201, 17.357,0
145, 0.00246137, 17.6916,0
169, 0.0032519, 17.8544,0
193, 0.00413962, 18.0329,0
217, 0.00514979, 18.1196,0
241, 0.00613241, 18.5976,0
265, 0.00731296, 18.7144,0
289, 0.00860012, 18.8068,0
313, 0.00999632, 18.8767,0
337, 0.0115082, 18.9194,0
361, 0.0131072, 18.9844,0
385, 0.0157313, 17.9267,0
409, 0.0165898, 19.1238,0
505, 0.0250544, 19.1185,0
601, 0.0352457, 19.1206,0
697, 0.0469616, 19.2075,0
793, 0.0605905, 19.1992,0
889, 0.0755803, 19.2873,0
985, 0.0925779, 19.2851,0
1081, 0.111277, 19.2868,0
1177, 0.131681, 19.2903,0
1273, 0.15366, 19.311,0
1369, 0.177479, 19.313,0
1465, 0.202926, 19.3232,0
1561, 0.230728, 19.2775,0
1657, 0.258563, 19.3676,0
1753, 0.289284, 19.3609,0
1849, 0.321494, 19.369,0
1945, 0.3555, 19.3711,0
2041, 0.392514, 19.3089,0
2137, 0.429053, 19.356,0
2233, 0.468327, 19.3534,0
2329, 0.509611, 19.3399,0


==> anc/testresults_simpson_v2/rot/results_12xnx3_scalability.csv <==
nthreads,time,Flops,speedup,error
1, 0.401987, 18.8631,1,0
2, 0.210143, 36.0836,1.91292,0
3, 0.173204, 43.7791,2.32088,0
4, 0.108825, 69.6778,3.69386,0
5, 0.0897083, 84.5264,4.48104,0
6, 0.0797377, 95.0959,5.04136,0
7, 0.0644273, 117.694,6.23938,0
8, 0.0607418, 124.835,6.61796,0
9, 0.0545332, 139.048,7.37141,0
10, 0.0513752, 147.595,7.82453,0
11, 0.0465309, 162.961,8.63913,0
12, 0.0432252, 175.424,9.29982,0
13, 0.0407604, 186.031,9.86217,0
14, 0.0375861, 201.743,10.6951,0
15, 0.0427665, 177.305,9.39957,0
16, 0.0316169, 239.831,12.7143,0


==> anc/testresults_simpson_v2/rot/results_16xnx2.csv <==
n,time,Flops,error
324, 0.010975, 17.7996,0
348, 0.0133602, 16.8303,0
372, 0.0181675, 14.115,0
396, 0.0177638, 16.3303,0
420, 0.0197785, 16.4732,0
516, 0.0300524, 16.2868,0
612, 0.0413785, 16.5853,0
708, 0.0530405, 17.275,0
804, 0.0691951, 17.0452,0
900, 0.0861119, 17.1381,0
996, 0.106707, 16.9185,0
1092, 0.126799, 17.0983,0
1188, 0.149397, 17.1618,0
1284, 0.173329, 17.2677,0
1380, 0.207805, 16.6273,0
1476, 0.244733, 16.1426,0
1572, 0.267441, 16.7485,0
1668, 0.358538, 14.0599,0
1764, 0.339137, 16.6185,0
1860, 0.473429, 13.2313,0
1956, 0.409521, 16.9109,0
2052, 0.465948, 16.3535,0
2148, 0.502691, 16.6057,0


==> anc/testresults_simpson_v2/rot/results_16xnx2_packed.csv <==
n,time,Flops,error
97, 0.00123834, 16.745,0
121, 0.00190803, 16.3016,0
145, 0.00267325, 16.2894,0
169, 0.00310299, 18.7112,0
193, 0.00412757, 18.0856,0
217, 0.004951, 18.8471,0
241, 0.00625303, 18.2388,0
265, 0.0072658, 18.8359,0
289, 0.00879655, 18.3868,0
313, 0.00997025, 18.9261,0
337, 0.0117236, 18.5717,0
361, 0.0131142, 18.9743,0
385, 0.0151337, 18.6345,0
409, 0.0166786, 19.022,0
505, 0.0250972, 19.0859,0
601, 0.0354731, 18.9981,0
697, 0.0473672, 19.043,0
793, 0.0613269, 18.9687,0
889, 0.0767288, 18.9986,0
985, 0.0942817, 18.9366,0
1081, 0.113681, 18.879,0
1177, 0.134795, 18.8445,0
1273, 0.157576, 18.8311,0
1369, 0.182483, 18.7834,0
1465, 0.208839, 18.7761,0
1561, 0.23751, 18.7271,0
1657, 0.267344, 18.7315,0
1753, 0.299602, 18.6941,0
1849, 0.33328, 18.684,0
1945, 0.368503, 18.6876,0
2041, 0.40693, 18.6249,0
2137, 0.446609, 18.5952,0
2233, 0.487578, 18.5892,0
2329, 0.530408, 18.5816,0


==> anc/testresults_simpson_v2/rot/results_16xnx2_prepacked.csv <==
n,time,Flops,error
97, 0.00119777, 17.3122,0
121, 0.00415276, 7.48996,0
145, 0.00242811, 17.934,0
169, 0.00306269, 18.9574,0
193, 0.00406719, 18.3541,0
217, 0.00488199, 19.1135,0
241, 0.0061694, 18.4861,0
265, 0.00716201, 19.1088,0
289, 0.0086663, 18.6632,0
313, 0.0122624, 15.3883,0
337, 0.0115527, 18.8465,0
361, 0.0129113, 19.2724,0
385, 0.0149189, 18.9028,0
409, 0.0164285, 19.3116,0
505, 0.0247724, 19.3361,0
601, 0.0349238, 19.2968,0
697, 0.0465989, 19.357,0
793, 0.0601273, 19.3471,0
889, 0.075294, 19.3607,0
985, 0.0922527, 19.353,0
1081, 0.110973, 19.3396,0
1177, 0.131347, 19.3393,0
1273, 0.153287, 19.358,0
1369, 0.176897, 19.3766,0
1465, 0.202425, 19.371,0
1561, 0.229968, 19.3412,0
1657, 0.261513, 19.1491,0
1753, 0.289396, 19.3534,0
1849, 0.321568, 19.3646,0
1945, 0.355567, 19.3675,0
2041, 0.392016, 19.3334,0
2137, 0.429902, 19.3178,0
2233, 0.470309, 19.2718,0
2329, 0.512157, 19.2438,0


==> anc/testresults_simpson_v2/rot/results_16xnx2_scalability.csv <==
nthreads,time,Flops,speedup,error
1, 0.400381, 18.9388,1,0
2, 0.215002, 35.2681,1.86222,0
3, 0.138264, 54.8424,2.89577,0
4, 0.109781, 69.0715,3.64709,0
5, 0.0957437, 79.1981,4.18179,0
6, 0.0755085, 100.422,5.30246,0
7, 0.0681639, 111.243,5.87379,0
8, 0.0642818, 117.961,6.22852,0
9, 0.0536844, 141.246,7.45805,0
10, 0.0486189, 155.962,8.23508,0
11, 0.0475424, 159.494,8.42155,0
12, 0.0411009, 184.49,9.74141,0
13, 0.0396618, 191.184,10.0949,0
14, 0.0388763, 195.048,10.2988,0
15, 0.0540167, 140.377,7.41216,0
16, 0.0367649, 206.249,10.8903,0


==> anc/testresults_simpson_v2/rot/results_24xnx2.csv <==
n,time,Flops,error
324, 0.0114382, 17.0788,0
348, 0.0324835, 6.92215,0
372, 0.0181432, 14.134,0
396, 0.0176482, 16.4372,0
420, 0.020078, 16.2274,0
516, 0.0311542, 15.7107,0
612, 0.0419157, 16.3727,0
708, 0.0550561, 16.6425,0
804, 0.0705176, 16.7256,0
900, 0.0896746, 16.4573,0
996, 0.105808, 17.0623,0
1092, 0.128064, 16.9294,0
1188, 0.158755, 16.1501,0
1284, 0.178837, 16.7358,0
1380, 0.207625, 16.6416,0
1476, 0.23849, 16.5652,0
1572, 0.268964, 16.6536,0
1668, 0.308306, 16.3507,0
1764, 0.342598, 16.4506,0
1860, 0.388716, 16.1148,0
1956, 0.420709, 16.4612,0
2052, 0.483815, 15.7496,0
2148, 0.507191, 16.4584,0


==> anc/testresults_simpson_v2/rot/results_48xnx1.csv <==
n,time,Flops,error
324, 0.0199241, 9.80475,0
348, 0.0250572, 8.9737,0
372, 0.0177368, 14.4578,0
396, 0.0196422, 14.7686,0
420, 0.0213192, 15.2827,0
516, 0.0286001, 17.1138,0
612, 0.0431064, 15.9205,0
708, 0.0526074, 17.4172,0
804, 0.0663474, 17.7768,0
900, 0.0833936, 17.6968,0
996, 0.109726, 16.453,0
1092, 0.12188, 17.7883,0
1188, 0.143814, 17.828,0
1284, 0.174635, 17.1385,0
1380, 0.19572, 17.6539,0
1476, 0.225342, 17.5317,0
1572, 0.253428, 17.6746,0
1668, 0.286459, 17.5977,0
1764, 0.321622, 17.5235,0
1860, 0.356635, 17.5644,0
1956, 0.393933, 17.5801,0
2052, 0.463433, 16.4422,0
2148, 0.482668, 17.2946,0
2244, 0.526342, 17.3051,0


==> anc/testresults_simpson_v2/rot/results_48xnx1_packed.csv <==
n,time,Flops,error
97, 0.00139499, 14.8646,0
121, 0.00341299, 9.11342,0
145, 0.00271376, 16.0462,0
169, 0.00316131, 18.3661,0
193, 0.00453226, 16.4707,0
217, 0.0050875, 18.3414,0
241, 0.0068083, 16.7513,0
265, 0.00746301, 18.3381,0
289, 0.00946413, 17.0899,0
313, 0.0102469, 18.4151,0
337, 0.0125895, 17.2945,0
361, 0.0135421, 18.3747,0
385, 0.0162363, 17.3691,0
409, 0.0172149, 18.4294,0
505, 0.0260083, 18.4173,0
601, 0.0366586, 18.3837,0
697, 0.048906, 18.4439,0
793, 0.0632098, 18.4036,0
889, 0.0791122, 18.4263,0
985, 0.0971712, 18.3734,0
1081, 0.117248, 18.3046,0
1177, 0.139156, 18.2541,0
1273, 0.162629, 18.246,0
1369, 0.188411, 18.1925,0
1465, 0.216778, 18.0885,0
1561, 0.2457, 18.1028,0
1657, 0.275745, 18.1608,0
1753, 0.310404, 18.0436,0
1849, 0.343642, 18.1207,0
1945, 0.380239, 18.1108,0
2041, 0.41997, 18.0465,0
2137, 0.45883, 18.0999,0
2233, 0.501079, 18.0884,0


==> anc/testresults_simpson_v2/rot/results_48xnx1_prepacked.csv <==
n,time,Flops,error
97, 0.00133498, 15.5328,0
121, 0.00403735, 7.70407,0
145, 0.00271327, 16.0491,0
169, 0.00322733, 17.9903,0
193, 0.00460504, 16.2104,0
217, 0.00516713, 18.0588,0
241, 0.00693609, 16.4427,0
265, 0.00760999, 17.9839,0
289, 0.00959713, 16.853,0
313, 0.0103571, 18.2191,0
337, 0.0129086, 16.8669,0
361, 0.0138068, 18.0224,0
385, 0.0165636, 17.0258,0
409, 0.0175693, 18.0576,0
505, 0.0264745, 18.093,0
601, 0.0374067, 18.016,0
697, 0.0500671, 18.0161,0
793, 0.0646181, 18.0025,0
889, 0.0809797, 18.0013,0
985, 0.0990456, 18.0257,0
1081, 0.119346, 17.9828,0
1177, 0.141095, 18.0032,0
1273, 0.165079, 17.9751,0
1369, 0.190449, 17.9978,0
1465, 0.218128, 17.9765,0
1561, 0.245716, 18.1017,0
1657, 0.276801, 18.0915,0
1753, 0.309498, 18.0964,0
1849, 0.344503, 18.0754,0
1945, 0.380762, 18.0859,0
2041, 0.419733, 18.0567,0
2137, 0.459639, 18.068,0
2233, 0.495997, 18.2737,0
2329, 0.539832, 18.2572,0


==> anc/testresults_simpson_v2/rot/results_48xnx1_scalability.csv <==
nthreads,time,Flops,speedup,error
1, 0.422689, 17.9393,1,0
2, 0.218903, 34.6396,1.93094,0
3, 0.162232, 46.74,2.60546,0
4, 0.145585, 52.0844,2.90337,0
5, 0.108223, 70.0656,3.90571,0
6, 0.0857232, 88.4559,4.93085,0
7, 0.08867, 85.5162,4.76699,0
8, 0.0689429, 109.985,6.13099,0
9, 0.0562028, 134.917,7.52077,0
10, 0.0572638, 132.417,7.38143,0
11, 0.0500087, 151.628,8.4523,0
12, 0.0481058, 157.626,8.78664,0
13, 0.0490492, 154.594,8.61765,0
14, 0.0462507, 163.948,9.13907,0
15, 0.0398485, 190.289,10.6074,0
16, 0.0360972, 210.064,11.7098,0


==> anc/testresults_simpson_v2/rot/results_8xnx5_packed.csv <==
n,time,Flops,error
97, 0.00129356, 16.0302,0
121, 0.00349888, 8.88969,0
145, 0.00256447, 16.9803,0
169, 0.00335694, 17.2957,0
193, 0.00426161, 17.5168,0
217, 0.00526444, 17.725,0
241, 0.00643935, 17.7111,0
265, 0.0108124, 12.6574,0
289, 0.00900195, 17.9673,0
313, 0.0104494, 18.0581,0
337, 0.0120206, 18.1129,0
361, 0.0136845, 18.1835,0
385, 0.0154661, 18.234,0
409, 0.0173467, 18.2894,0
505, 0.0260665, 18.3762,0
601, 0.036874, 18.2763,0
697, 0.0490697, 18.3823,0
793, 0.0634191, 18.3429,0
889, 0.0791195, 18.4245,0
985, 0.0969119, 18.4226,0
1081, 0.116571, 18.4109,0
1177, 0.138176, 18.3835,0
1273, 0.161383, 18.3868,0
1369, 0.186553, 18.3736,0
1465, 0.213013, 18.4082,0
1561, 0.242973, 18.306,0
1657, 0.272221, 18.3959,0
1753, 0.305175, 18.3527,0
1849, 0.338921, 18.3731,0
1945, 0.375075, 18.3601,0
2041, 0.41405, 18.3046,0
2137, 0.452968, 18.3341,0
2233, 0.495418, 18.2951,0
2329, 0.539008, 18.2851,0


==> anc/testresults_simpson_v2/rot/results_8xnx5_prepacked.csv <==
n,time,Flops,error
97, 0.00129444, 16.0193,0
121, 0.00500836, 6.21042,0
145, 0.00256495, 16.9772,0
169, 0.00334791, 17.3424,0
193, 0.00423964, 17.6075,0
217, 0.00525093, 17.7706,0
241, 0.00640794, 17.7979,0
265, 0.00763853, 17.9167,0
289, 0.00900258, 17.9661,0
313, 0.010404, 18.137,0
337, 0.0119908, 18.1579,0
361, 0.0136277, 18.2593,0
385, 0.015451, 18.2519,0
409, 0.0172748, 18.3656,0
505, 0.0259718, 18.4431,0
601, 0.0364594, 18.4841,0
697, 0.0484826, 18.6049,0
793, 0.0626084, 18.5804,0
889, 0.0779726, 18.6955,0
985, 0.0955178, 18.6915,0
1081, 0.114672, 18.7158,0
1177, 0.13559, 18.7341,0
1273, 0.158356, 18.7383,0
1369, 0.183054, 18.7249,0
1465, 0.209013, 18.7604,0
1561, 0.239092, 18.6032,0
1657, 0.266268, 18.8071,0
1753, 0.297671, 18.8154,0
1849, 0.330911, 18.8178,0
1945, 0.365692, 18.8312,0
2041, 0.403256, 18.7945,0
2137, 0.441015, 18.831,0
2233, 0.481842, 18.8105,0
2329, 0.523778, 18.8168,0


==> anc/testresults_simpson_v2/rot/results_8xnx5_scalability.csv <==
nthreads,time,Flops,speedup,error
1, 0.407051, 18.6284,1,0
2, 0.208983, 36.2839,1.94777,0
3, 0.142194, 53.3266,2.86264,0
4, 0.117557, 64.5025,3.46258,0
5, 0.0900375, 84.2174,4.5209,0
6, 0.0850673, 89.1379,4.78504,0
7, 0.0698488, 108.559,5.8276,0
8, 0.0605122, 125.309,6.72676,0
9, 0.0534868, 141.768,7.6103,0
10, 0.0496769, 152.641,8.19396,0
11, 0.0452589, 167.541,8.99383,0
12, 0.0416903, 181.882,9.76368,0
13, 0.0395563, 191.695,10.2904,0
14, 0.0537216, 141.148,7.57703,0
15, 0.0613815, 123.534,6.63149,0
16, 0.0380498, 199.284,10.6978,0


==> anc/testresults_simpson_v2/rot/results_blocked.csv <==
n,time,Flops,error
97, 0.00176306, 11.7614,0
121, 0.00326808, 9.51751,0
145, 0.00396263, 10.9891,0
169, 0.0052155, 11.1323,0
193, 0.00666462, 11.2009,0
217, 0.00825479, 11.304,0
241, 0.0100645, 11.3317,0
265, 0.0120128, 11.3927,0
289, 0.0143569, 11.2657,0
313, 0.0165005, 11.4359,0
337, 0.0187198, 11.6309,0
361, 0.0211244, 11.7794,0
385, 0.0244554, 11.5316,0
409, 0.0278306, 11.3997,0
505, 0.054147, 8.84632,0
601, 0.0577572, 11.6682,0
697, 0.0780464, 11.5574,0
793, 0.100947, 11.5237,0
889, 0.124985, 11.6633,0
985, 0.171656, 10.4009,0
1081, 0.184705, 11.6195,0
1177, 0.21988, 11.5525,0
1273, 0.255772, 11.6014,0
1369, 0.294872, 11.6242,0
1465, 0.338302, 11.5908,0
1561, 0.385007, 11.5527,0
1657, 0.433654, 11.5478,0
1753, 0.483092, 11.5936,0
1849, 0.535141, 11.6362,0


==> anc/testresults_simpson_v2/rot/results_fused.csv <==
n,time,Flops,error
97, 0.0024398, 8.49906,0
121, 0.00356359, 8.72828,0
145, 0.00290745, 14.9773,0
169, 0.00385311, 15.0685,0
193, 0.00488818, 15.2714,0
217, 0.00608615, 15.3319,0
241, 0.00744532, 15.3181,0
265, 0.00881012, 15.5341,0
289, 0.0103813, 15.58,0
313, 0.0121324, 15.5532,0
337, 0.0138939, 15.6708,0
361, 0.0159384, 15.6121,0
385, 0.0179697, 15.6936,0
409, 0.0201713, 15.7283,0
505, 0.031116, 15.3941,0
601, 0.0434945, 15.4944,0
697, 0.0582223, 15.4926,0
793, 0.0748069, 15.5506,0
889, 0.0935228, 15.587,0
985, 0.116292, 15.3525,0
1081, 0.139275, 15.4096,0
1177, 0.165347, 15.3626,0
1273, 0.192668, 15.4012,0
1369, 0.22148, 15.4762,0
1465, 0.254368, 15.4154,0
1561, 0.292739, 15.194,0
1657, 0.328637, 15.2379,0
1753, 0.367296, 15.2487,0
1849, 0.404157, 15.4074,0
1945, 0.45043, 15.2886,0
2041, 0.504224, 15.031,0


==> anc/testresults_simpson_v2/rot/results_unoptimized.csv <==
n,time,Flops,error
97, 0.0017405, 11.9138,0
121, 0.00438931, 7.0863,0
145, 0.00410459, 10.609,0
169, 0.00544369, 10.6657,0
193, 0.00722499, 10.3321,0
217, 0.00929271, 10.0414,0
241, 0.0114174, 9.989,0
265, 0.0137447, 9.9571,0
289, 0.0162791, 9.93549,0
313, 0.0188747, 9.9974,0
337, 0.0217819, 9.99582,0
361, 0.0249056, 9.991,0
385, 0.0281172, 10.0298,0
409, 0.0316015, 10.0394,0
505, 0.0495481, 9.6674,0
601, 0.0672339, 10.0235,0
697, 0.089838, 10.0405,0
793, 0.115737, 10.0512,0
889, 0.144981, 10.0547,0
985, 0.187251, 9.53462,0
1081, 0.214857, 9.98885,0
1177, 0.25553, 9.94076,0
1273, 0.299656, 9.90244,0
1369, 0.35758, 9.58571,0
1465, 0.424839, 9.22981,0
1561, 0.517237, 8.59928,0

